A unified Bayesian framework for interval hypothesis testing in clinical trials

The American Statistical Association (ASA) statement on statistical significance and P-values \cite{wasserstein2016asa} cautioned statisticians against making scientific decisions solely on the basis of traditional P-values. The statement delineated key issues with P-values, including a lack of transparency, an inability to quantify evidence in support of the null hypothesis, and an inability to measure the size of an effect or the importance of a result. In this article, we demonstrate that the interval null hypothesis framework (instead of the point null hypothesis framework), when used in tandem with Bayes factor-based tests, is instrumental in circumnavigating the key issues of P-values. Further, we note that specifying prior densities for Bayes factors is challenging and has been a reason for criticism of Bayesian hypothesis testing in existing literature. We address this by adapting Bayes factors directly based on common test statistics. We demonstrate, through numerical experiments and real data examples, that the proposed Bayesian interval hypothesis testing procedures can be calibrated to ensure frequentist error control while retaining their inherent interpretability. Finally, we illustrate the improved flexibility and applicability of the proposed methods by providing coherent frameworks for competitive landscape analysis and end-to-end Bayesian hypothesis tests in the context of reporting clinical trial outcomes.

==> scripts/BFF_70.R <==
# Dependecies -------------------------------------------------------------
library(sgpv)
library(TOSTER)
library(BFF)

library(ggplot2)
library(mombf)
library(calculus)

library(latex2exp)

setwd("C:/Users/abhisek.chakraborty@lilly.com/Documents/outputs")

# list of methods ------------------------------------------------------------------
# p-values
# d-values: sample size adjustment from usual tests
# ROPE: SPGV with HDI
# e-values
# Data generation ---------------------------------------------------------
# n= 100; true_mean = 0.1
# x = rnorm(n, mean = true_mean, sd = 1)

thseq = seq(-3, 3, by = 0.01)
plot(thseq, dnorm(thseq), 
     type = "l", lwd = 2,
     xlab = "x", ylab = "density",
     main = "Mild perturbation of the \n data generating mechanism")
lines(thseq, dt(thseq, df = 5, ncp = 0), lwd = 2, col = 2)
lines(thseq, dt(thseq, df = 15, ncp = 0), lwd = 2, col = 3)
legend("bottom",  cex = 0.7,     
       legend = c("Normal", "t (df = 5)", "t (df = 10)" ),  
       lty = c(1, 1, 1, 1, 2),           
       col = c(1, 2, 3, 4, 4),           
       lwd = 2
)

# Non-local priors --------------------------------------------------------
tau <- 0.1*sqrt(2); delta = 0.12
thseq <- seq(-3,3,length=10^4)
plot(thseq, dmom(thseq,tau=tau),
     type='l', lwd = 2,
     ylab='Prior density', xlab = expression(mu),
     main = "Priors under Alternative Hypothesis")
lines(thseq,dimom(thseq,tau=tau), lty=1, col=2, lwd = 2)
lines(thseq,dnorm(thseq), lty=1, col=3, lwd = 2)
abline(v = -delta, lwd = 2, col = 4)
abline(v = delta, lwd = 2, col = 4)
legend(x = "topright",          # Position
       legend = c("Moment", "Inverse-moment", "Normal", "Null-interval"),  # Legend texts
       lty = 1,           # Line types
       col = c(1, 2, 3, 4), cex = 0.75,        # Line colors
       lwd = 2)                 # Line width


# Non-local prior: Choose hyper parameter --------------------------------------------------
chooseTau_InverseMoment <- function(delta, eps = 10^(-4)){
  # Choice of tau
  tau_grid = seq(0.001, 1, by = 0.001); delta_grid = rep(NA, length(tau_grid))
  thseq <- seq(-3,3,length=10^4)
  for(tau in tau_grid){
    out <- dimom(thseq, tau = tau)
    zero = which(out < eps)
    delta_grid[which(tau==tau_grid)] = abs(thseq[zero[1]])
  }
  tau = tau_grid[which.min(abs(delta-delta_grid))]
  
  par(mfrow = c(1, 2))
  # Tau vs Delta
  plot(tau_grid, delta_grid, 
       type = "l", main = "Tau vs Delta",
       xlab = expression(tau), ylab = expression(delta))
  abline(h = delta, col = "blue")
  abline(v = tau, col = "red")
  legend(x = "bottomright",          
         legend = c("Target Delta", "Tau vs Delta", "Calculated Tau"), 
         lty = 1,           # Line types
         col = c("blue", "black", "red"), cex = 0.5,       
         lwd = 2)   
  
  # Sanity check
  thseq <- seq(-3,3,length=10^4)
  plot(thseq, dimom(thseq,tau=tau),
       type='l', lwd = 2, col = 1,
       ylab='Prior density', xlab = expression(mu),
       main = "Sanity Check")
  abline(v = -delta, lwd = 2, col = 2)
  abline(v = delta, lwd = 2, col = 2)
  legend(x = "topright",          # Position
         legend = c("Inverse-moment", "Null-interval"),  
         lty = 1,           
         col = c(1, 2), cex = 0.5,       
         lwd = 2)                 
  
  return(tau)
}
chooseTau_InverseMoment(delta = 0.1)
chooseTau_InverseMoment(delta = 0.05)

chooseTau_Moment <- function(delta, null_prob){
  tau_grid = seq(0.001, 1, by = 0.001); prob_grid = rep(NA, length(tau_grid))
  thseq <- seq(-3,3,length=10^4)
  for(tau in tau_grid){
    out <- dmom(thseq, tau = tau)
    prob_grid[which(tau==tau_grid)] = sum((thseq[2] - thseq[1])*out[which(thseq > -delta & thseq < delta)])
  }
  tau = tau_grid[which.min(abs(null_prob-prob_grid))]
  
  par(mfrow = c(1, 2))
  # Tau vs Delta
  plot(tau_grid, prob_grid,
       type = "l", main = "Tau vs Null Probability",
       xlab = expression(tau), ylab = "probability under null")
  abline(h = null_prob, col = "blue")
  abline(v = tau, col = "red")
  legend(x = "topright",
         legend = c("Target Null Prob", "Tau vs Null Prob", "Calculated Tau"),
         lty = 1,
         col = c("blue", "black", "red"), cex = 0.5,
         lwd = 2)
  
  # Sanity check
  thseq <- seq(-3,3,length=10^4)
  plot(thseq, dmom(thseq,tau=tau),
       type='l', lwd = 2, col = 1,
       ylab='Prior density', xlab = expression(mu),
       main = "Sanity Check")
  abline(v = -delta, lwd = 2, col = 2)
  abline(v = delta, lwd = 2, col = 2)
  legend(x = "topright",          # Position
         legend = c("Moment", "Null-interval"),  
         lty = 1,           
         col = c(1, 2), cex = 0.5,       
         lwd = 2)  
  
  
  return(tau) 
}
chooseTau_Moment(delta = 0.1, null_prob = 0.01)
chooseTau_Moment(delta = 0.1, null_prob = 0.02)
chooseTau_Moment(delta = 0.1, null_prob = 0.03)





# BFF (MOMENT) ---------------------------------------------------------------------
BFF_mom_t <-function(x){
  n = length(x)
  t_one = t.test(x = x)
  t_df_one = n - 1; t_score_one = t_one$statistic
  t_BFF_one = BFF_t_test(t_stat = t_score_one, df = t_df_one, n = n)
  # t_BFF_one
  # plot(t_BFF_one$effect_size, t_BFF_one$BFF, 
  #      type = "l", lwd = 2, 
  #      xlab = "standardised effect size", ylab = "Bayes Factor against null hypotheses")
  # abline(v= true_mean, col = "red", lwd = 2)
  # abline(v= t_BFF_one$effect_size[which.max(t_BFF_one$BFF)], col = "green", lwd = 2)
  
  data <- data.frame(x = t_BFF_one$effect_size,                      
                     y = t_BFF_one$BFF)
  data_breaks <- data.frame(start = c(0, 0.1, 0.35, 0.65),  
                            end = c(0.1, 0.35, 0.65, 1),
                            Std_ES = c("very small", "small", "medium", "large"))
  p <- ggplot() + geom_line(data = data, aes(x, y), size = 1.2)+
    xlab("Standardised effect size") + ylab("Bayes Factor against Null Hypotheses") +
    geom_rect(data = data_breaks, 
              aes(xmin = start,
                  xmax = end,
                  ymin = - Inf,
                  ymax = Inf,
                  fill = Std_ES),
              alpha = 0.5) +
    guides(fill=guide_legend(title="Standardised Effect Size")) 
  
  return(list("bff"= data, "plot" = p))
}
n= 100; true_mean = 0.1
x = rnorm(n, mean = true_mean, sd = 1)
BFF_mom_t(x)

# Repeated BFF (MOMENT)  ------------------------------------------------------------
repeated_BFF_mom_t_varyingcutoff <- function(n, mu, effect_size, nrep = 100, cutoff){
  res = matrix(NA, nrow = nrep, ncol = 2)
  for(rep in 1:nrep){
    true_mean = mu 
    set.seed(3076 + rep)
    x = rnorm(n, mean = true_mean, sd = 1)
    #x = mu + rt(n, df = 5, ncp = 0)
    out = BFF_mom_t(x)$bff
    out_null = out[which(out$x <= effect_size), ]
    out_alt = out[which(out$x > effect_size), ]
    res[rep, ] = c(max(out_null$y),max(out_alt$y)) 
  }
  colnames(res) <- c("max BF under null", "max BF under alternative")
  # limits = c(0, 3)
  # plot(res, xlim = limits, ylim = limits, 
  #      main = paste0("Under Null, Sample size = ", n,", Effect size = ", effect_size))
  # lines(limits[1]:limits[2], limits[1]:limits[2])
  #print(res)
  res_rowsum <- rowSums(res)
  for(k in 1:length(res_rowsum)){
    res[k, ] = res[k, ]/res_rowsum[k]
  }
  #print(res)
  prop = sum(((res[, 1]) >= cutoff))/nrep
  print(paste0("Done for mu = ", mu, " sample size = ", n))
  
  return(list("prop_null" = prop, "plot" = "update"))
}

# Simulation over mean mu
# effect_size = 0.1; 
delta = 0.1
effect_size = chooseTau_Moment(delta, null_prob = 0.01)

mu_grid = c(0.0, 0.02, 0.1, 0.2)
nrep = 100
sampleszie_grid = seq(150, 1000, by = 50)
FinalOutput_MOMBFF = array(NA, 
                           c(length(mu_grid), 
                             nrow = length(sampleszie_grid), 
                             3 ))
# Plot
par(oma = c(4,1,1,1), mfrow = c(2, 2), mar = c(2, 2, 1, 1))
for(mu in mu_grid){
  output_mom = matrix(NA, nrow = length(sampleszie_grid), ncol = 3)
  colnames(output_mom) <- c("sample_size", "null", "alternative")
  for(n in sampleszie_grid){
    bff_out = repeated_BFF_mom_t_varyingcutoff(n, mu, effect_size, nrep, cutoff = .7)
    output_mom[which(n==sampleszie_grid), ] =
      c(n, bff_out$prop_null, 1 - bff_out$prop_null )
  }
  
  FinalOutput_MOMBFF[which(mu==mu_grid), , ] = as.matrix(output_mom)
  plot(output_mom[,1], output_mom[,2], 
       type = "l", lwd = 2, col = 1,
       xlab = "sample size", ylim = c(0, 1),
       main = paste0("Moment-BFF: mu = ", mu) )
  lines(output_mom[,1], output_mom[, 3],
        type = "l", lwd = 2, col = 2)
}
par(fig = c(0, 1, 0, 1), oma = c(0, 0, 0, 0), mar = c(0, 0, 0, 0), new = TRUE)
plot(0, 0, type = 'l', bty = 'n', xaxt = 'n', yaxt = 'n')
legend("bottom",  cex = 1,
       legend = c("null", "alternative" ),
       lty = 1,
       col = c(1, 2),
       lwd = 2,
       horiz = TRUE)
# saveRDS(FinalOutput_MOMBFF, "r_outputs/output_MOMBFF_cutoff70.rds")
# readRDS("r_outputs/output_MOMBFF.rds")

# BFF (INVERSE-MOMENT) ---------------------------------------------------------------------
BFF_t_test_imom <- function(t_stat, df = t_df_one, n = n){
  effectsize_grid = seq(0, 1, by = 0.01)
  tau_grid = sqrt(n*(effectsize_grid)^2)
  output = matrix(NA, nrow = length(tau_grid), ncol = 2)
  
  for(tau in tau_grid){
    iMOM_integrand <- function(lambda){
      lik = dt(t_stat, df = n - 1, ncp = lambda, log = FALSE)
      prior = dimom(lambda, tau, phi = 1, logscale = FALSE, penalty='product')
      return(lik*prior)
    }
    # lambda_grid = seq(0, max(5, 2*abs(t_stat)), by = 0.1); 
    # out = matrix(NA, nrow = length(lambda_grid), ncol = 2)
    # for(lambda in lambda_grid){
    #   out[which(lambda==lambda_grid), ] = c(lambda, iMOM_integrand(lambda))
    # }
    # plot(out, type = "l", main = "Likelihood X Prior",
    #      xlab = "lambda", ylab = "Likelihood X Prior")
    
    deno = dt(t_stat, df = n - 1, ncp = 0, log = FALSE)
    
    # Exact calculation of num
    # num <- integral(iMOM_integrand,
    #                 bounds = list(lambda = c(min(lambda_grid), max(lambda_grid))))$value
    # Approximate calculation of num
    grid_length = 0.01
    lambda_grid = seq(0, max(5, 2*abs(t_stat)), by = grid_length); 
    out = matrix(NA, nrow = length(lambda_grid), ncol = 2)
    for(lambda in lambda_grid){
      out[which(lambda==lambda_grid), ] = c(lambda, iMOM_integrand(lambda))
    }
    num = sum(out[,2] *grid_length)
    
    BF = num/deno
    output[which(tau==tau_grid), ] = c(tau, BF)
    # print(paste0("Done for tau = ", tau))
  }
  colnames(output) <- c("effect_size", "BFF")
  
  return(list("effect_size" = effectsize_grid, "BFF" = output[ , 2]))
}
BFF_imom_t <-function(x, renderPlot = TRUE){
  n = length(x)
  t_one = t.test(x = x)
  t_df_one = n - 1; t_score_one = t_one$statistic
  t_BFF_one = BFF_t_test_imom(t_stat = t_score_one, df = t_df_one, n = n)
  # # t_BFF_one
  # plot(t_BFF_one$effect_size, t_BFF_one$BFF,
  #      type = "l", lwd = 2,
  #      xlab = "standardised effect size", ylab = "Bayes Factor against null hypotheses")
  # abline(v= true_mean, col = "red", lwd = 2)
  # abline(v= t_BFF_one$effect_size[which.max(t_BFF_one$BFF)], col = "green", lwd = 2)
  
  data <- data.frame(x = t_BFF_one$effect_size,                      
                     y = t_BFF_one$BFF)
  if(renderPlot == TRUE){
    data_breaks <- data.frame(start = c(0, 0.1, 0.35, 0.65),  
                              end = c(0.1, 0.35, 0.65, 1),
                              Std_ES = c("very small", "small", "medium", "large"))
    p <- ggplot() + geom_line(data = data, aes(x, y), size = 1.2)+
      xlab("Standardised effect size") + ylab("Bayes Factor against Null Hypotheses") +
      geom_rect(data = data_breaks, 
                aes(xmin = start,
                    xmax = end,
                    ymin = - Inf,
                    ymax = Inf,
                    fill = Std_ES),
                alpha = 0.5) +
      guides(fill=guide_legend(title="Standardised Effect Size")) 
  }else{
    p = "Plot rendering set to FALSE!"
  }
  
  return(list("bff"= data, "plot" = p))
}
# Test
n= 500; true_mean = 0.0
x = rnorm(n, mean = true_mean, sd = 1)
t_stat = t.test(x)$statistic
t_stat
BFF_imom_t(x)
BFF_imom_t(x, renderPlot = FALSE)

# Repeated BFF (INVERSE MOMENT)  ------------------------------------------------------------
repeated_BFF_imom_t_varying_cutoff <- function(n, mu, effect_size,  nrep = 100, cutoff){
  res = matrix(NA, nrow = nrep, ncol = 2)
  for(rep in 1:nrep){
    true_mean = mu # runif(1, -0.1, 0.1) # null_interval = (-0.1, 0.1)
    set.seed(3076 + rep)
    #x = mu + rt(n, df = 15, ncp = 0)
    x = rnorm(n, mean = true_mean, sd = 1)
    out = BFF_imom_t(x, renderPlot = FALSE)$bff
    out_null = out[which(out$x <= effect_size), ]
    out_alt = out[which(out$x > effect_size), ]
    res[rep, ] = c(max(out_null$y),max(out_alt$y)) 
    #res[rep, ] = c(mean(out_null$y[-1]),mean(out_alt$y)) 
  }
  colnames(res) <- c("max BF under null", "max BF under alternative")
  # limits = c(0, 3)
  # plot(res, xlim = limits, ylim = limits, 
  #      main = paste0("Under Null, Sample size = ", n,", Effect size = ", effect_size))
  # lines(limits[1]:limits[2], limits[1]:limits[2])
  
  res_rowsum <- rowSums(res)
  for(k in 1:length(res_rowsum)){
    res[k, ] = res[k, ]/res_rowsum[k]
  }
  #print(res)
  prop = sum(((res[, 1]) >= cutoff))/nrep
  print(paste0("Done for mu = ", mu, " sample size = ", n))
  
  return(list("prop_null" = prop, "plot" = "update"))
}

# Simulation over mean mu
delta = 0.1
#effect_size = 0.1
effect_size = chooseTau_InverseMoment(delta)

mu_grid = c(0.0, 0.02, 0.1, 0.2)
nrep = 100
sampleszie_grid = seq(150, 1000, by = 50) # Change it to 50
cutoff = 0.70
# Plot
FinalOutput_iMOMBFF = array(NA, 
                            c(length(mu_grid), 
                              nrow = length(sampleszie_grid), 
                              3 ))
par(oma = c(4,1,1,1), mfrow = c(2, 2), mar = c(2, 2, 1, 1))
for(mu in mu_grid){
  output_imom = matrix(NA, nrow = length(sampleszie_grid), ncol = 3)
  colnames(output_mom) <- c("sample_size", "null", "alternative")
  for(n in sampleszie_grid){
    null_prop = repeated_BFF_imom_t_varying_cutoff(n, mu, effect_size, nrep, cutoff = cutoff)$prop_null
    output_imom[which(n==sampleszie_grid), ] =
      c(n, null_prop, 1- null_prop )
  }
  FinalOutput_iMOMBFF[which(mu == mu_grid), , ] = as.matrix(output_imom)
  plot(output_imom[,1], output_imom[,2], 
       type = "l", lwd = 2, col = 1,
       xlab = "sample size", ylim = c(0, 1),
       main = paste0("InverseMoment-BFF: mu = ", mu) )
  lines(output_imom[,1], output_imom[, 3],
        type = "l", lwd = 2, col = 2)
}
par(fig = c(0, 1, 0, 1), oma = c(0, 0, 0, 0), mar = c(0, 0, 0, 0), new = TRUE)
plot(0, 0, type = 'l', bty = 'n', xaxt = 'n', yaxt = 'n')
legend("bottom",  cex = 1,
       legend = c("null", "alternative" ),
       lty = 1,
       col = c(1, 2),
       lwd = 2,
       horiz = TRUE)
# saveRDS(FinalOutput_iMOMBFF, "r_outputs/output_iMOMBFF_cutoff70.rds")
# dim(readRDS("r_outputs/output_iMOMBFF.rds"))






# Plots accross methods (alpha = 0.05, cutoff = 0.5) ---------------------------------------------------
output_MOMBFF = readRDS("r_outputs/output_MOMBFF_cutoff70.rds")
output_iMOMBFF = readRDS("r_outputs/output_iMOMBFF.rds")
output_tost = readRDS("r_outputs/output_tost.rds")
output_SPGV = readRDS("r_outputs/output_SPGV.rds")

mu_grid = c(0.0, 0.02, 0.1, 0.2)
sample_grid = seq(150, 1000, by = 50)
delta = 0.1

par(oma = c(4,1,1,1), mfrow = c(2, 2), mar = c(2, 2, 1, 1))
for(mu in mu_grid){
  #mu = 0.1
  plot(sample_grid,
       output_MOMBFF[which(mu==mu_grid), , 2],
       type = "l", lwd = 2, col = 1, lty = 1,
       ylim = c(0, 1),
       main = paste0("Under mu = ", mu, ", delta = ", delta),
       xlab = "sample size", ylab = "proportion of null decision")
  lines(sample_grid,
        output_iMOMBFF[which(mu==mu_grid), , 2],
        lwd = 2, col = 2, lty = 1)
  lines(sample_grid,
        output_tost[which(mu==mu_grid), , 2],
        lwd = 2, col = 3, lty = 1)
  lines(sample_grid,
        output_SPGV[which(mu==mu_grid), , 2],
        lwd = 2, col = 4, lty = 1)
  lines(sample_grid,
        output_SPGV[which(mu==mu_grid), , 4],
        lwd = 2, col = 4, lty = 2)
  
}
par(fig = c(0, 1, 0, 1), oma = c(0, 0, 0, 0), mar = c(0, 0, 0, 0), new = TRUE)
plot(0, 0, type = 'l', bty = 'n', xaxt = 'n', yaxt = 'n')
legend("bottom",  cex = 0.7,     
       legend = c("BF (moment)", "BF (inverse-moment)", "tost (95 %)", "sgpv (95%)", "sgpv - inconclusive (95%)" ),  
       lty = c(1, 1, 1, 1, 2),           
       col = c(1, 2, 3, 4, 4),           
       lwd = 2,
       horiz = TRUE) 


# Plots accross methods (alpha = 0.3, cutoff = 0.7)---------------------------------------------------
output_MOMBFF = readRDS("r_outputs/output_MOMBFF_cutoff70.rds")
output_iMOMBFF = readRDS("r_outputs/output_iMOMBFF_cutoff70.rds") # Check
output_tost = readRDS("r_outputs/output_tost_70.rds")
output_SPGV = readRDS("r_outputs/output_SPGV_70.rds")

mu_grid = c(0.0, 0.02, 0.1, 0.2)
sample_grid = seq(150, 1000, by = 50)
delta = 0.1

par(oma = c(4,1,1,1), mfrow = c(2, 2), mar = c(2, 2, 1, 1))
for(mu in mu_grid){
  #mu = 0.1
  plot(sample_grid,
       output_MOMBFF[which(mu==mu_grid), , 2],
       type = "l", lwd = 2, col = 1, lty = 1,
       ylim = c(0, 1),
       main = paste0("mu = ", mu, ", delta = ", delta),
       xlab = "sample size", ylab = "proportion of null decision")
  lines(sample_grid,
        output_iMOMBFF[which(mu==mu_grid), , 2],
        lwd = 2, col = 2, lty = 1)
  lines(sample_grid,
        output_tost[which(mu==mu_grid), , 2],
        lwd = 2, col = 3, lty = 1)
  lines(sample_grid,
        output_SPGV[which(mu==mu_grid), , 2],
        lwd = 2, col = 4, lty = 1)
  lines(sample_grid,
        output_SPGV[which(mu==mu_grid), , 4],
        lwd = 2, col = 4, lty = 2)
  
}
par(fig = c(0, 1, 0, 1), oma = c(0, 0, 0, 0), mar = c(0, 0, 0, 0), new = TRUE)
plot(0, 0, type = 'l', bty = 'n', xaxt = 'n', yaxt = 'n')
legend("bottom",  cex = 0.7,     
       legend = c("BF (moment)", "BF (inverse-moment)", "tost (70%)", "sgpv (%70)", "sgpv - inconclusive (70%)" ),  
       lty = c(1, 1, 1, 1, 2),           
       col = c(1, 2, 3, 4, 4),           
       lwd = 2,
       horiz = TRUE) 

# Plots accross methods (Used: alpha = 0.1, cutoff = 0.7)---------------------------------------------------
output_MOMBFF = readRDS("r_outputs/output_MOMBFF_cutoff70.rds")
output_MOMBFF = output_MOMBFF[-2, ,]
output_iMOMBFF = readRDS("r_outputs/output_iMOMBFF_cutoff70.rds")
output_iMOMBFF = output_iMOMBFF[-2, ,]
output_tost = readRDS("r_outputs/output_tost_90.rds")
output_tost = output_tost[-2, ,]
output_SPGV = readRDS("r_outputs/output_SPGV_90.rds")
output_SPGV = output_SPGV[-2, ,]

#mu_grid = c(0.0, 0.02, 0.1, 0.2)
mu_grid = c(0.0,0.1, 0.2)
sample_grid = seq(150, 1000, by = 50)
delta = 0.1

#par(oma = c(4,1,1,1), mfrow = c(2, 2), mar = c(2, 2, 1, 1))
par(mfrow = c(1, 3))
for(mu in mu_grid){
  #mu = 0.1
  if(mu == 0.0){
  plot(sample_grid,
       output_MOMBFF[which(mu==mu_grid), , 2],
       type = "l", lwd = 2, col = 1, lty = 1,
       ylim = c(0, 1),
       main = TeX(r"($\mu = 0$)"),
       xlab = substitute(paste(bold('sample size'))),
       ylab = substitute(paste(bold('proportion of null decision')))
       )
  }
  if(mu == 0.1){
    plot(sample_grid,
         output_MOMBFF[which(mu==mu_grid), , 2],
         type = "l", lwd = 2, col = 1, lty = 1,
         ylim = c(0, 1),
         main = TeX(r"($\mu = 0.1$)"),
         xlab = substitute(paste(bold('sample size'))),
         ylab = substitute(paste(bold('proportion of null decision'))))
  }
  if(mu == 0.2){
    plot(sample_grid,
         output_MOMBFF[which(mu==mu_grid), , 2],
         type = "l", lwd = 2, col = 1, lty = 1,
         ylim = c(0, 1),
         main = TeX(r"($\mu = 0.2$)"),
         xlab = substitute(paste(bold('sample size'))),
         ylab = substitute(paste(bold('proportion of null decision'))))
  }
  lines(sample_grid,
        output_iMOMBFF[which(mu==mu_grid), , 2],
        lwd = 2, col = 2, lty = 1)
  lines(sample_grid,
        output_tost[which(mu==mu_grid), , 2],
        lwd = 2, col = 3, lty = 1)
  lines(sample_grid,
        output_SPGV[which(mu==mu_grid), , 2],
        lwd = 2, col = 4, lty = 1)
  lines(sample_grid,
        output_SPGV[which(mu==mu_grid), , 4],
        lwd = 2, col = 4, lty = 2)
  
}
par(fig = c(0, 1, 0, 1), oma = c(0, 0, 0, 0), mar = c(0, 0, 0, 0), new = TRUE)
plot(0, 0, type = 'l', bty = 'n', xaxt = 'n', yaxt = 'n')
legend("bottom",  cex = 1,     
       legend = c("BF (moment)", "BF (inverse-moment)", "TOST (90%)", "sgpv (90%)", "sgpv - inconclusive (90%)" ),  
       lty = c(1, 1, 1, 1, 2),           
       col = c(1, 2, 3, 4, 4),           
       lwd = 2,
       horiz = TRUE) 


# Plots accross methods (Used: alpha = 0.1, cutoff = 0.5)---------------------------------------------------
output_MOMBFF = readRDS("r_outputs/output_MOMBFF.rds")
output_MOMBFF = output_MOMBFF[-2, ,]
output_iMOMBFF = readRDS("r_outputs/output_iMOMBFF.rds")
output_iMOMBFF = output_iMOMBFF[-2, ,]
output_tost = readRDS("r_outputs/output_tost_90.rds")
output_tost = output_tost[-2, ,]
output_SPGV = readRDS("r_outputs/output_SPGV_90.rds")
output_SPGV = output_SPGV[-2, ,]

#mu_grid = c(0.0, 0.02, 0.1, 0.2)
mu_grid = c(0.0,0.1, 0.2)
sample_grid = seq(150, 1000, by = 50)
delta = 0.1

#par(oma = c(4,1,1,1), mfrow = c(2, 2), mar = c(2, 2, 1, 1))
par(mfrow = c(1, 3))
for(mu in mu_grid){
  #mu = 0.1
  if(mu == 0.0){
    plot(sample_grid,
         output_MOMBFF[which(mu==mu_grid), , 2],
         type = "l", lwd = 2, col = 1, lty = 1,
         ylim = c(0, 1),
         main = TeX(r"($\mu = 0$)"),
         xlab = substitute(paste(bold('sample size'))),
         ylab = substitute(paste(bold('proportion of null decision')))
    )
  }
  if(mu == 0.1){
    plot(sample_grid,
         output_MOMBFF[which(mu==mu_grid), , 2],
         type = "l", lwd = 2, col = 1, lty = 1,
         ylim = c(0, 1),
         main = TeX(r"($\mu = 0.1$)"),
         xlab = substitute(paste(bold('sample size'))),
         ylab = substitute(paste(bold('proportion of null decision'))))
  }
  if(mu == 0.2){
    plot(sample_grid,
         output_MOMBFF[which(mu==mu_grid), , 2],
         type = "l", lwd = 2, col = 1, lty = 1,
         ylim = c(0, 1),
         main = TeX(r"($\mu = 0.2$)"),
         xlab = substitute(paste(bold('sample size'))),
         ylab = substitute(paste(bold('proportion of null decision'))))
  }
  lines(sample_grid,
        output_iMOMBFF[which(mu==mu_grid), , 2],
        lwd = 2, col = 2, lty = 1)
  lines(sample_grid,
        output_tost[which(mu==mu_grid), , 2],
        lwd = 2, col = 3, lty = 1)
  lines(sample_grid,
        output_SPGV[which(mu==mu_grid), , 2],
        lwd = 2, col = 4, lty = 1)
  lines(sample_grid,
        output_SPGV[which(mu==mu_grid), , 4],
        lwd = 2, col = 4, lty = 2)
  
}
par(fig = c(0, 1, 0, 1), oma = c(0, 0, 0, 0), mar = c(0, 0, 0, 0), new = TRUE)
plot(0, 0, type = 'l', bty = 'n', xaxt = 'n', yaxt = 'n')
legend("bottom",  cex = 1,     
       legend = c("BF (moment)", "BF (inverse-moment)", "TOST (90%)", "sgpv (90%)", "sgpv - inconclusive (90%)" ),  
       lty = c(1, 1, 1, 1, 2),           
       col = c(1, 2, 3, 4, 4),           
       lwd = 2,
       horiz = TRUE) 



==> scripts/BIAQ.R <==
# Dependecies -------------------------------------------------------------
library(sgpv)
library(TOSTER)
library(BFF)

library(ggplot2)
library(mombf)
library(calculus)

setwd("C:/Users/abhisek.chakraborty@lilly.com/Documents/outputs")

# dat = rnorm(500, mean = 0.2, sd = 1)
# t_stat = mean(dat)/sd(dat)
# t_stat

# Based on Table BIAQ.11.2. ------------------------------------------------
# Quantity of interest: insulin peglispro - insulin glargine [HbA1c (%)]

## Data summary
mu1_minus_mu2 = -0.24
CI = c(-0.41,-0.07)
n1 = 179; n2 = 184

## Derived quantities
df = n1 + n2 - 2
pooled_SE = (CI[2] - CI[1])/(2*qt(0.975, df, ncp = 0, lower.tail = TRUE, log.p = FALSE))
pooled_sd = pooled_SE*(sqrt(n1*n2)/sqrt(n1 + n2))
t_stat = mu1_minus_mu2/pooled_SE

# Inverse moment ----------------------------------------------------------
## Set up the hypothesis, Prior Calibration
tau_grid = seq(1, 10^4, by = 10)
prob_table = matrix(NA, nrow = length(tau_grid), ncol = 4)
colnames(prob_table) <- c("Delta", "Left_Prob", "Middle_Prob", "Right_Prob")
for(tau in tau_grid){
  taus = list("tau_left" = tau, "tau_right" = tau)
  
  
  # 1
  # Sanity check
  #thseq <- rev(seq(-10^3,0,length=10^4))
  # plot(thseq, 2*dimom(thseq,tau=taus$tau_left),
  #      type='l', lwd = 2, ylim = c(0, 0.1),
  #      ylab='Prior density', xlab = expression(lambda),
  #      main = "Priors under Alternative Hypothesis")
  # cumsum_dimom = -cumsum((2*dimom(thseq,tau=taus$tau_left))*(thseq[2] - thseq[1]))
  # #cumsum_dimom[length(cumsum_dimom)]
  # plot(thseq, cumsum_dimom, type = "l", lwd = 2)
  # abline(h = cutoff, lwd = 2, col = 2)
  # delta_soft = thseq[which(cumsum_dimom < cutoff)[length(which(cumsum_dimom < cutoff))]]
  # abline(v = delta_soft, lwd = 2, col = 3)
  # t_equivalent = delta_soft
  # 2
  thseq <- (seq(-10^3,0,length=10^4))
  zero = quantile(2*dimom(thseq,tau=taus$tau_left), prob = 1)/10^15
  t_equivalent = thseq[which(dimom(thseq,tau=taus$tau_left) < zero)[1]]
  # 3
  #t_equivalent = thseq[which(dimom(thseq,tau=taus$tau_left)==0)][1]
  
  Delta = abs(pooled_SE*t_equivalent)
  
  ## Calculate Posterior Probabilities
  # Middle Hyp/ Null Hyp
  # 1
  # middle_term = dt(t_stat, df = n1 + n2 - 2, ncp = 0, log = FALSE)
  # 2
  grid_length = 0.01
  lambda_grid0 = seq(-Delta, Delta, by = grid_length);
  iMOM_integrand <- function(lambda){
    lik = dt(t_stat, df, ncp = lambda, log = FALSE)
    prior = 1/(2*Delta)
    return(lik*prior)
  }
  out = matrix(NA, nrow = length(lambda_grid0), ncol = 2)
  for(lambda in lambda_grid0){
    out[which(lambda==lambda_grid0), ] = c(lambda, iMOM_integrand(lambda))
  }
  middle_term = sum(out[,2] *grid_length)
  
  # Right Hyp
  grid_length = 0.01
  lambda_grid1 = seq(0, max(5, 2*abs(t_stat)), by = grid_length);
  tau = taus$tau_right
  iMOM_integrand <- function(lambda){
    lik = dt(t_stat, df, ncp = lambda, log = FALSE)
    prior = 2*dimom(lambda, tau, phi = 1, logscale = FALSE, penalty='product')
    return(lik*prior)
  }
  out = matrix(NA, nrow = length(lambda_grid1), ncol = 2)
  for(lambda in lambda_grid1){
    out[which(lambda==lambda_grid1), ] = c(lambda, iMOM_integrand(lambda))
  }
  right_term = sum(out[,2] *grid_length)
  
  # Left Hyp
  lambda_grid2 = seq(-max(5, 2*abs(t_stat)), 0, by = grid_length);
  tau = taus$tau_left
  iMOM_integrand <- function(lambda){
    lik = dt(t_stat, df, ncp = lambda, log = FALSE)
    prior = 2*dimom(lambda, tau, phi = 1, logscale = FALSE, penalty='product')
    return(lik*prior)
  }
  out = matrix(NA, nrow = length(lambda_grid2), ncol = 2)
  for(lambda in lambda_grid2){
    out[which(lambda==lambda_grid2), ] = c(lambda, iMOM_integrand(lambda))
  }
  left_term = sum(out[,2] *grid_length)
  
  # Raw Bayes Factor
  rawBF = c(left_term, middle_term, right_term);
  print(rawBF)
  Hyp_Prob = rawBF/sum(rawBF)
  
  prob_table[which(tau==tau_grid), ] = c(Delta, Hyp_Prob)
  print(paste0("Tau = ", tau, " is finished, Delta is ", round(Delta, 2)))
}

min(prob_table[,1])
prob_table = prob_table[-1, ]

plot(prob_table[ ,1], prob_table[ ,2],
     ylim = c(0, 1),
     type = "l", lwd = 2, col = 1,
     main = "BIAQ (Inverse-Moment Prior)",
     xlab = expression(delta), ylab = "Posterior Probability")
lines(prob_table[ ,1], prob_table[ ,3], lwd = 2, col = 2)
lines(prob_table[ ,1], prob_table[ ,4], lwd = 2, col = 3)
abline(v = abs(mu1_minus_mu2), lty = 1, lwd = 2, col = 4)
abline(v = abs(CI), lty = 2, lwd = 2, col = 4)
par(fig = c(0, 1, 0, 1), oma = c(0, 0, 0, 0), mar = c(0, 0, 0, 0), new = TRUE)
plot(0, 0, type = 'l', bty = 'n', xaxt = 'n', yaxt = 'n')
legend("bottom",  cex = 0.6,
       legend = c("left hyp", "null hyp", "right hyp", "mean Delta", "CI Delta" ),
       lty = c(1, 1, 1, 1, 2, 2),
       col = c(1, 2, 3, 4, 4, 4),
       lwd = 2,
       horiz = TRUE)

# Moment ----------------------------------------------------------
## Set up the hypothesis, Prior Calibration
tau_grid = seq(1, 10^4, by = 10); cutoff = 0.001
prob_table = matrix(NA, nrow = length(tau_grid), ncol = 4)
colnames(prob_table) <- c("Delta", "Left_Prob", "Middle_Prob", "Right_Prob")
for(tau in tau_grid){
  taus = list("tau_left" = tau, "tau_right" = tau)
  
  
  # 1
  # Sanity check
  thseq <- seq(0, 10^3,length=10^4)
  plot(thseq, 2*dmom(thseq,tau=taus$tau_right),
       type='l', lwd = 2, ylim = c(0, 0.1),
       ylab='Prior density', xlab = expression(lambda),
       main = "Priors under Alternative Hypothesis")
  cumsum_dmom = cumsum((2*dmom(thseq,tau=taus$tau_right))*(thseq[2] - thseq[1]))
  #cumsum_dimom[length(cumsum_dimom)]
  plot(thseq, cumsum_dmom, type = "l", lwd = 2)
  abline(h = cutoff, lwd = 2, col = 2)
  delta_soft = thseq[which(cumsum_dmom < cutoff)[length(which(cumsum_dmom < cutoff))]]
  abline(v = delta_soft, lwd = 2, col = 3)
  t_equivalent = delta_soft
  # 2
  # thseq <- (seq(-10^3,0,length=10^4))
  # zero = quantile(2*dmom(thseq,tau=taus$tau_left), prob = 1)/10^15
  # t_equivalent = thseq[which(dmom(thseq,tau=taus$tau_left) < zero)[1]]
  # 3
  #t_equivalent = thseq[which(dimom(thseq,tau=taus$tau_left)==0)][1]
  
  Delta = abs(pooled_SE*t_equivalent)
  
  ## Calculate Posterior Probabilities
  # Middle Hyp/ Null Hyp
  # 1
  # middle_term = dt(t_stat, df = n1 + n2 - 2, ncp = 0, log = FALSE)
  # 2
  grid_length = 0.01
  lambda_grid0 = seq(-Delta, Delta, by = grid_length);
  MOM_integrand <- function(lambda){
    lik = dt(t_stat, df, ncp = lambda, log = FALSE)
    prior = 1/(2*Delta)
    return(lik*prior)
  }
  out = matrix(NA, nrow = length(lambda_grid0), ncol = 2)
  for(lambda in lambda_grid0){
    out[which(lambda==lambda_grid0), ] = c(lambda, MOM_integrand(lambda))
  }
  middle_term = sum(out[,2] *grid_length)
  
  # Right Hyp
  grid_length = 0.01
  lambda_grid1 = seq(0, max(5, 2*abs(t_stat)), by = grid_length);
  tau = taus$tau_right
  MOM_integrand <- function(lambda){
    lik = dt(t_stat, df, ncp = lambda, log = FALSE)
    prior = 2*dmom(lambda, tau, phi = 1, logscale = FALSE, penalty='product')
    return(lik*prior)
  }
  out = matrix(NA, nrow = length(lambda_grid1), ncol = 2)
  for(lambda in lambda_grid1){
    out[which(lambda==lambda_grid1), ] = c(lambda, MOM_integrand(lambda))
  }
  right_term = sum(out[,2] *grid_length)
  
  # Left Hyp
  lambda_grid2 = seq(-max(5, 2*abs(t_stat)), 0, by = grid_length);
  tau = taus$tau_left
  MOM_integrand <- function(lambda){
    lik = dt(t_stat, df, ncp = lambda, log = FALSE)
    prior = 2*dmom(lambda, tau, phi = 1, logscale = FALSE, penalty='product')
    return(lik*prior)
  }
  out = matrix(NA, nrow = length(lambda_grid2), ncol = 2)
  for(lambda in lambda_grid2){
    out[which(lambda==lambda_grid2), ] = c(lambda, MOM_integrand(lambda))
  }
  left_term = sum(out[,2] *grid_length)
  
  # Raw Bayes Factor
  rawBF = c(left_term, middle_term, right_term);
  print(rawBF)
  Hyp_Prob = rawBF/sum(rawBF)
  
  prob_table[which(tau==tau_grid), ] = c(Delta, Hyp_Prob)
  print(paste0("Tau = ", tau, " is finished, Delta is ", round(Delta, 2)))
}

min(prob_table[,1])
prob_table = prob_table[-1, ]

plot(prob_table[ ,1], prob_table[ ,2],
     ylim = c(0, 1),
     type = "l", lwd = 2, col = 1,
     main = "BIAQ (Moment Prior)",
     xlab = expression(delta), ylab = "Posterior Probability")
lines(prob_table[ ,1], prob_table[ ,3], lwd = 2, col = 2)
lines(prob_table[ ,1], prob_table[ ,4], lwd = 2, col = 3)
abline(v = abs(mu1_minus_mu2), lty = 1, lwd = 2, col = 4)
abline(v = abs(CI), lty = 2, lwd = 2, col = 4)
par(fig = c(0, 1, 0, 1), oma = c(0, 0, 0, 0), mar = c(0, 0, 0, 0), new = TRUE)
plot(0, 0, type = 'l', bty = 'n', xaxt = 'n', yaxt = 'n')
legend("bottom",  cex = 0.6,
       legend = c("left hyp", "null hyp", "right hyp", "mean Delta", "CI Delta" ),
       lty = c(1, 1, 1, 1, 2, 2),
       col = c(1, 2, 3, 4, 4, 4),
       lwd = 2,
       horiz = TRUE)


# Moment Truncated ----------------------------------------------------------
## Set up the hypothesis, Prior Calibration
Delta_grid = seq(0.01, 3, by = 0.01); #cutoff = 0.001
tau = 10
prob_table = matrix(NA, nrow = length(Delta_grid), ncol = 4)
colnames(prob_table) <- c("Delta", "Left_Prob", "Middle_Prob", "Right_Prob")
for(Delta in Delta_grid){
  
  t_Delta = Delta/pooled_SE
  taus = list("tau_left" = tau, "tau_right" = tau)
  
  # # 1
  # # Sanity check
  # thseq <- seq(0, 10^3,length=10^4)
  # plot(thseq, 2*dmom(thseq,tau=taus$tau_right),
  #      type='l', lwd = 2, ylim = c(0, 0.1),
  #      ylab='Prior density', xlab = expression(lambda),
  #      main = "Priors under Alternative Hypothesis")
  # cumsum_dmom = cumsum((2*dmom(thseq,tau=taus$tau_right))*(thseq[2] - thseq[1]))
  # #cumsum_dimom[length(cumsum_dimom)]
  # plot(thseq, cumsum_dmom, type = "l", lwd = 2)
  # abline(h = cutoff, lwd = 2, col = 2)
  # delta_soft = thseq[which(cumsum_dmom < cutoff)[length(which(cumsum_dmom < cutoff))]]
  # abline(v = delta_soft, lwd = 2, col = 3)
  # t_equivalent = delta_soft
  # # 2
  # # thseq <- (seq(-10^3,0,length=10^4))
  # # zero = quantile(2*dmom(thseq,tau=taus$tau_left), prob = 1)/10^15
  # # t_equivalent = thseq[which(dmom(thseq,tau=taus$tau_left) < zero)[1]]
  # # 3
  # #t_equivalent = thseq[which(dimom(thseq,tau=taus$tau_left)==0)][1]
  # 
  # Delta = abs(pooled_SE*t_equivalent)
  
  ## Calculate Posterior Probabilities
  # Middle Hyp/ Null Hyp
  # 1
  #middle_term = dt(t_stat, df = n1 + n2 - 2, ncp = 0, log = FALSE)
  # 2
  grid_length = 0.01
  lambda_grid0 = seq(-t_Delta, t_Delta, by = grid_length);
  MOM_integrand <- function(lambda){
    lik = dt(t_stat, df, ncp = lambda, log = FALSE)
    prior = 1/(2*Delta)
    return(lik*prior)
  }
  out = matrix(NA, nrow = length(lambda_grid0), ncol = 2)
  for(lambda in lambda_grid0){
    out[which(lambda==lambda_grid0), ] = c(lambda, MOM_integrand(lambda))
  }
  middle_term = sum(out[,2] *grid_length)
  
  # Right Hyp
  grid_length = 0.01
  #lambda_grid1 = seq(0, max(5, 2*abs(t_stat)), by = grid_length);
  lambda_grid1 = seq(t_Delta, max(5, 2*abs(t_stat)), by = grid_length);
  truncation = sum((2*dmom(lambda_grid1, tau, phi = 1, logscale = FALSE, penalty='product')*grid_length))
  tau = taus$tau_right
  MOM_integrand <- function(lambda){
    lik = dt(t_stat, df, ncp = lambda, log = FALSE)
    prior = 2*dmom(lambda, tau, phi = 1, logscale = FALSE, penalty='product')
    return(lik*prior)
  }
  out = matrix(NA, nrow = length(lambda_grid1), ncol = 2)
  for(lambda in lambda_grid1){
    out[which(lambda==lambda_grid1), ] = c(lambda, MOM_integrand(lambda))
  }
  right_term = sum(out[,2] *grid_length)/truncation
  
  # Left Hyp
  #lambda_grid2 = seq(-max(5, 2*abs(t_stat)), 0, by = grid_length);
  lambda_grid2 = seq(-max(5, 2*abs(t_stat)), -t_Delta, by = grid_length);
  truncation = sum((2*dmom(lambda_grid2, tau, phi = 1, logscale = FALSE, penalty='product')*grid_length))
  tau = taus$tau_left
  MOM_integrand <- function(lambda){
    lik = dt(t_stat, df, ncp = lambda, log = FALSE)
    prior = 2*dmom(lambda, tau, phi = 1, logscale = FALSE, penalty='product')
    return(lik*prior)
  }
  out = matrix(NA, nrow = length(lambda_grid2), ncol = 2)
  for(lambda in lambda_grid2){
    out[which(lambda==lambda_grid2), ] = c(lambda, MOM_integrand(lambda))
  }
  left_term = sum(out[,2] *grid_length)/truncation
  
  # Raw Bayes Factor
  rawBF = c(left_term, middle_term, right_term);
  print(rawBF)
  Hyp_Prob = rawBF/sum(rawBF)
  
  prob_table[which(Delta==Delta_grid), ] = c(Delta, Hyp_Prob)
  print(paste0("Delta is ", round(Delta, 2)))
}

min(prob_table[,1])
prob_table = prob_table[-1, ]

plot(prob_table[ ,1], prob_table[ ,2],
     ylim = c(0, 1),
     type = "l", lwd = 2, col = 1,
     main = "BIAQ (Prior under alternatives: half-Moment Prior)",
     xlab = expression(delta), ylab = "Posterior Probability")
lines(prob_table[ ,1], prob_table[ ,3], lwd = 2, col = 2)
lines(prob_table[ ,1], prob_table[ ,4], lwd = 2, col = 3)
abline(v = abs(mu1_minus_mu2), lty = 1, lwd = 2, col = 4)
abline(v = abs(CI), lty = 2, lwd = 2, col = 4)
par(fig = c(0, 1, 0, 1), oma = c(0, 0, 0, 0), mar = c(0, 0, 0, 0), new = TRUE)
plot(0, 0, type = 'l', bty = 'n', xaxt = 'n', yaxt = 'n')
legend("bottom",  cex = 0.6,
       legend = c("left hyp", "null hyp", "right hyp", "mean Delta", "CI Delta" ),
       lty = c(1, 1, 1, 1, 2, 2),
       col = c(1, 2, 3, 4, 4, 4),
       lwd = 2,
       horiz = TRUE)



==> scripts/BIDJ.R <==
# Dependecies -------------------------------------------------------------
library(sgpv)
library(TOSTER)
library(BFF)

library(ggplot2)
library(mombf)
library(calculus)

setwd("C:/Users/abhisek.chakraborty@lilly.com/Documents/outputs")

# dat = rnorm(500, mean = 0.2, sd = 1)
# t_stat = mean(dat)/sd(dat)
# t_stat

# Based on Table BIDJ.11.2 ------------------------------------------------
# Quantity of interest: insulin peglispro - insulin glargine [HbA1c (%)]

## Data summary
mu1_minus_mu2 = -0.52 
CI = c(-0.67,-0.38)
n1 = 281; n2 = 143

## Derived quantities
df = n1 + n2 - 2
pooled_SE = (CI[2] - CI[1])/(2*qt(0.975, df, ncp = 0, lower.tail = TRUE, log.p = FALSE))
pooled_sd = pooled_SE*(sqrt(n1*n2)/sqrt(n1 + n2))
t_stat = mu1_minus_mu2/pooled_SE
# 0.4/pooled_sd
# 0.52/pooled_sd


# SGPV --------------------------------------------------------------------
lb = CI[1]; ub = CI[2]

delta_grid = seq(0, 1, by = 0.01); 
spgv = matrix(NA, nrow = length(delta_grid), ncol = 3)
for(delta in delta_grid){
  out1 = sgpvalue(est.lo = lb, est.hi = ub, null.lo = - Inf, null.hi = - delta)
  out2 = sgpvalue(est.lo = lb, est.hi = ub, null.lo = -delta, null.hi = delta)
  out3 = sgpvalue(est.lo = lb, est.hi = ub, null.lo = delta, null.hi = Inf)
  spgv[which(delta==delta_grid), ] = c(out1$p.delta, out2$p.delta, out3$p.delta)
}
prob_table = cbind(delta_grid, spgv)

plot(prob_table[ ,1], prob_table[ ,2],
     ylim = c(0, 1),
     type = "l", lwd = 2, col = 1,
     main = "BIDJ (modified SGPV, 5%)",
     xlab = expression(delta), ylab = expression(p[delta]))
lines(prob_table[ ,1], prob_table[ ,3], lwd = 2, col = 2)
lines(prob_table[ ,1], prob_table[ ,4], lwd = 2, col = 3)
abline(v = abs(mu1_minus_mu2), lty = 1, lwd = 2, col = 4)
abline(v = abs(CI), lty = 2, lwd = 2, col = 4)
par(fig = c(0, 1, 0, 1), oma = c(0, 0, 0, 0), mar = c(0, 0, 0, 0), new = TRUE)
plot(0, 0, type = 'l', bty = 'n', xaxt = 'n', yaxt = 'n')
legend("bottom",  cex = 0.6,
       legend = c("left hyp", "null hyp", "right hyp", "mean Delta (BIDJ)", "CI Delta (BIDJ)" ),
       lty = c(1, 1, 1, 1, 2, 2),
       col = c(1, 2, 3, 4, 4, 4),
       lwd = 2,
       horiz = TRUE)

# TOST --------------------------------------------------------------------
conf.level = 0.95
delta_grid = seq(0, 1, by = 0.01); 
p_value =  matrix(NA, nrow = length(delta_grid), ncol = 2)
nrep = 1000
for(delta in delta_grid){
  
  output = matrix(NA, nrow = nrep, ncol = 2)
  for(k in 1:nrep){
    set.seed(3076 + k)
    x = rnorm(n1 + n2 -1, mean = mu1_minus_mu2, sd = pooled_sd)
    #output = t_TOST(x, alpha = (1 - conf.level), eqb = delta)
    t_right = t.test(x, mu = delta, alternative = 'greater')$p.value
    t_left = t.test(x, mu = -delta, alternative = 'less')$p.value  
    output[k, ] =  c(t_left, t_right)
  }
  
  p_value[which(delta==delta_grid), ] =  colMeans(output)
}

prob_table = cbind(delta_grid, p_value)
plot(prob_table[ ,1], 1- prob_table[ ,2],
     ylim = c(0, 1),
     type = "l", lwd = 2, col = 1,
     main = "BIDJ (TOST, 5%)",
     xlab = expression(delta), ylab = "1- pvalue")
lines(prob_table[ ,1], 1- prob_table[ ,3], lwd = 2, col = 3)
# lines(prob_table[ ,1], prob_table[ ,4], lwd = 2, col = 3)
abline(v = abs(mu1_minus_mu2), lty = 1, lwd = 2, col = 4)
abline(v = abs(CI), lty = 2, lwd = 2, col = 4)
par(fig = c(0, 1, 0, 1), oma = c(0, 0, 0, 0), mar = c(0, 0, 0, 0), new = TRUE)
plot(0, 0, type = 'l', bty = 'n', xaxt = 'n', yaxt = 'n')
legend("bottom",  cex = 0.6,
       legend = c("left hyp", "right hyp", "mean Delta (BIDJ)", "CI Delta (BIDJ)" ),
       lty = c(1,  1, 1, 2, 2),
       col = c(1, 3, 4, 4, 4),
       lwd = 2,
       horiz = TRUE)

# Inverse moment ----------------------------------------------------------
## Set up the hypothesis, Prior Calibration
# mu1_minus_mu2_0 = -0.4

# Standardised effect size
# omega = mu1_minus_mu2_0/pooled_sd 
# tau = sqrt(omega^2*((n1*n2)/(2*(n1 + n2))))

tau_grid = seq(1, 10^4, by = 1)
prob_table = matrix(NA, nrow = length(tau_grid), ncol = 4)
colnames(prob_table) <- c("Delta", "Left_Prob", "Middle_Prob", "Right_Prob")
for(tau in tau_grid){
taus = list("tau_left" = tau, "tau_right" = tau)


# 1
# Sanity check
#thseq <- rev(seq(-10^3,0,length=10^4))
# plot(thseq, 2*dimom(thseq,tau=taus$tau_left),
#      type='l', lwd = 2, ylim = c(0, 0.1),
#      ylab='Prior density', xlab = expression(lambda),
#      main = "Priors under Alternative Hypothesis")
# cumsum_dimom = -cumsum((2*dimom(thseq,tau=taus$tau_left))*(thseq[2] - thseq[1]))
# #cumsum_dimom[length(cumsum_dimom)]
# plot(thseq, cumsum_dimom, type = "l", lwd = 2)
# abline(h = cutoff, lwd = 2, col = 2)
# delta_soft = thseq[which(cumsum_dimom < cutoff)[length(which(cumsum_dimom < cutoff))]]
# abline(v = delta_soft, lwd = 2, col = 3)
# t_equivalent = delta_soft
# 2
thseq <- (seq(-10^3,0,length=10^4))
zero = quantile(2*dimom(thseq,tau=taus$tau_left), prob = 1)/10^15
t_equivalent = thseq[which(dimom(thseq,tau=taus$tau_left) < zero)[1]]
# 3
#t_equivalent = thseq[which(dimom(thseq,tau=taus$tau_left)==0)][1]

Delta = abs(pooled_SE*t_equivalent)

## Calculate Posterior Probabilities
# Middle Hyp/ Null Hyp
# 1
# middle_term = dt(t_stat, df = n1 + n2 - 2, ncp = 0, log = FALSE)
# 2
grid_length = 0.01
lambda_grid0 = seq(-Delta, Delta, by = grid_length);
iMOM_integrand <- function(lambda){
  lik = dt(t_stat, df, ncp = lambda, log = FALSE)
  prior = 1/(2*Delta)
  return(lik*prior)
}
out = matrix(NA, nrow = length(lambda_grid0), ncol = 2)
for(lambda in lambda_grid0){
  out[which(lambda==lambda_grid0), ] = c(lambda, iMOM_integrand(lambda))
}
middle_term = sum(out[,2] *grid_length)

# Right Hyp
grid_length = 0.01
lambda_grid1 = seq(0, max(5, 2*abs(t_stat)), by = grid_length);
tau = taus$tau_right
iMOM_integrand <- function(lambda){
  lik = dt(t_stat, df, ncp = lambda, log = FALSE)
  prior = 2*dimom(lambda, tau, phi = 1, logscale = FALSE, penalty='product')
  return(lik*prior)
}
out = matrix(NA, nrow = length(lambda_grid1), ncol = 2)
for(lambda in lambda_grid1){
  out[which(lambda==lambda_grid1), ] = c(lambda, iMOM_integrand(lambda))
}
right_term = sum(out[,2] *grid_length)

# Left Hyp
lambda_grid2 = seq(-max(5, 2*abs(t_stat)), 0, by = grid_length);
tau = taus$tau_left
iMOM_integrand <- function(lambda){
  lik = dt(t_stat, df, ncp = lambda, log = FALSE)
  prior = 2*dimom(lambda, tau, phi = 1, logscale = FALSE, penalty='product')
  return(lik*prior)
}
out = matrix(NA, nrow = length(lambda_grid2), ncol = 2)
for(lambda in lambda_grid2){
  out[which(lambda==lambda_grid2), ] = c(lambda, iMOM_integrand(lambda))
}
left_term = sum(out[,2] *grid_length)

# Raw Bayes Factor
rawBF = c(left_term, middle_term, right_term);
print(rawBF)
Hyp_Prob = rawBF/sum(rawBF)

prob_table[which(tau==tau_grid), ] = c(Delta, Hyp_Prob)
print(paste0("Tau = ", tau, " is finished, Delta is ", round(Delta, 2)))
}

min(prob_table[,1])
prob_table = prob_table[-1, ]

plot(prob_table[ ,1], prob_table[ ,2],
     ylim = c(0, 1),
     type = "l", lwd = 2, col = 1,
     main = "BIDJ (Prior under alternatives: half-Inverse-Moment Prior)",
     xlab = expression(delta), ylab = "Posterior Probability")
lines(prob_table[ ,1], prob_table[ ,3], lwd = 2, col = 2)
lines(prob_table[ ,1], prob_table[ ,4], lwd = 2, col = 3)
abline(v = abs(mu1_minus_mu2), lty = 1, lwd = 2, col = 4)
abline(v = abs(CI), lty = 2, lwd = 2, col = 4)
par(fig = c(0, 1, 0, 1), oma = c(0, 0, 0, 0), mar = c(0, 0, 0, 0), new = TRUE)
plot(0, 0, type = 'l', bty = 'n', xaxt = 'n', yaxt = 'n')
legend("bottom",  cex = 0.6,
       legend = c("left hyp", "null hyp", "right hyp", "mean Delta (BIL)", "CI Delta (BIL)" ),
       lty = c(1, 1, 1, 1, 2, 2),
       col = c(1, 2, 3, 4, 4, 4),
       lwd = 2,
       horiz = TRUE)


# Moment ----------------------------------------------------------
## Set up the hypothesis, Prior Calibration
Delta_grid = seq(0.01, 3, by = 0.01); #cutoff = 0.001
tau = 10
prob_table = matrix(NA, nrow = length(Delta_grid), ncol = 4)
colnames(prob_table) <- c("Delta", "Left_Prob", "Middle_Prob", "Right_Prob")
for(Delta in Delta_grid){
  
  t_Delta = Delta/pooled_SE
  taus = list("tau_left" = tau, "tau_right" = tau)
  
  # # 1
  # # Sanity check
  # thseq <- seq(0, 10^3,length=10^4)
  # plot(thseq, 2*dmom(thseq,tau=taus$tau_right),
  #      type='l', lwd = 2, ylim = c(0, 0.1),
  #      ylab='Prior density', xlab = expression(lambda),
  #      main = "Priors under Alternative Hypothesis")
  # cumsum_dmom = cumsum((2*dmom(thseq,tau=taus$tau_right))*(thseq[2] - thseq[1]))
  # #cumsum_dimom[length(cumsum_dimom)]
  # plot(thseq, cumsum_dmom, type = "l", lwd = 2)
  # abline(h = cutoff, lwd = 2, col = 2)
  # delta_soft = thseq[which(cumsum_dmom < cutoff)[length(which(cumsum_dmom < cutoff))]]
  # abline(v = delta_soft, lwd = 2, col = 3)
  # t_equivalent = delta_soft
  # # 2
  # # thseq <- (seq(-10^3,0,length=10^4))
  # # zero = quantile(2*dmom(thseq,tau=taus$tau_left), prob = 1)/10^15
  # # t_equivalent = thseq[which(dmom(thseq,tau=taus$tau_left) < zero)[1]]
  # # 3
  # #t_equivalent = thseq[which(dimom(thseq,tau=taus$tau_left)==0)][1]
  # 
  # Delta = abs(pooled_SE*t_equivalent)
  
  ## Calculate Posterior Probabilities
  # Middle Hyp/ Null Hyp
  # 1
  #middle_term = dt(t_stat, df = n1 + n2 - 2, ncp = 0, log = FALSE)
  # 2
  grid_length = 0.01
  lambda_grid0 = seq(-t_Delta, t_Delta, by = grid_length);
  MOM_integrand <- function(lambda){
    lik = dt(t_stat, df, ncp = lambda, log = FALSE)
    prior = 1/(2*Delta)
    return(lik*prior)
  }
  out = matrix(NA, nrow = length(lambda_grid0), ncol = 2)
  for(lambda in lambda_grid0){
    out[which(lambda==lambda_grid0), ] = c(lambda, MOM_integrand(lambda))
  }
  middle_term = sum(out[,2] *grid_length)
  
  # Right Hyp
  grid_length = 0.01
  #lambda_grid1 = seq(0, max(5, 2*abs(t_stat)), by = grid_length);
  lambda_grid1 = seq(t_Delta, max(5, 2*abs(t_stat)), by = grid_length);
  truncation = sum((2*dmom(lambda_grid1, tau, phi = 1, logscale = FALSE, penalty='product')*grid_length))
  tau = taus$tau_right
  MOM_integrand <- function(lambda){
    lik = dt(t_stat, df, ncp = lambda, log = FALSE)
    prior = 2*dmom(lambda, tau, phi = 1, logscale = FALSE, penalty='product')
    return(lik*prior)
  }
  out = matrix(NA, nrow = length(lambda_grid1), ncol = 2)
  for(lambda in lambda_grid1){
    out[which(lambda==lambda_grid1), ] = c(lambda, MOM_integrand(lambda))
  }
  right_term = sum(out[,2] *grid_length)/truncation
  
  # Left Hyp
  #lambda_grid2 = seq(-max(5, 2*abs(t_stat)), 0, by = grid_length);
  lambda_grid2 = seq(-max(5, 2*abs(t_stat)), -t_Delta, by = grid_length);
  truncation = sum((2*dmom(lambda_grid2, tau, phi = 1, logscale = FALSE, penalty='product')*grid_length))
  tau = taus$tau_left
  MOM_integrand <- function(lambda){
    lik = dt(t_stat, df, ncp = lambda, log = FALSE)
    prior = 2*dmom(lambda, tau, phi = 1, logscale = FALSE, penalty='product')
    return(lik*prior)
  }
  out = matrix(NA, nrow = length(lambda_grid2), ncol = 2)
  for(lambda in lambda_grid2){
    out[which(lambda==lambda_grid2), ] = c(lambda, MOM_integrand(lambda))
  }
  left_term = sum(out[,2] *grid_length)/truncation
  
  # Raw Bayes Factor
  rawBF = c(left_term, middle_term, right_term);
  print(rawBF)
  Hyp_Prob = rawBF/sum(rawBF)
  
  prob_table[which(Delta==Delta_grid), ] = c(Delta, Hyp_Prob)
  print(paste0("Delta is ", round(Delta, 2)))
}

min(prob_table[,1])
prob_table = prob_table[-1, ]

plot(prob_table[ ,1], prob_table[ ,2],
     ylim = c(0, 1),
     type = "l", lwd = 2, col = 1,
     main = "BIDJ (Prior under alternatives: half-Moment Prior)",
     xlab = expression(delta), ylab = "Posterior Probability")
lines(prob_table[ ,1], prob_table[ ,3], lwd = 2, col = 2)
lines(prob_table[ ,1], prob_table[ ,4], lwd = 2, col = 3)
abline(v = abs(mu1_minus_mu2), lty = 1, lwd = 2, col = 4)
abline(v = abs(CI), lty = 2, lwd = 2, col = 4)
par(fig = c(0, 1, 0, 1), oma = c(0, 0, 0, 0), mar = c(0, 0, 0, 0), new = TRUE)
plot(0, 0, type = 'l', bty = 'n', xaxt = 'n', yaxt = 'n')
legend("bottom",  cex = 0.6,
       legend = c("left hyp", "null hyp", "right hyp", "mean Delta", "CI Delta" ),
       lty = c(1, 1, 1, 1, 2, 2),
       col = c(1, 2, 3, 4, 4, 4),
       lwd = 2,
       horiz = TRUE)



==> scripts/End_to_end.R <==
# Dependecies -------------------------------------------------------------
library(sgpv)
library(TOSTER)
library(BFF)

library(ggplot2)
library(mombf)
library(calculus)

setwd("C:/Users/abhisek.chakraborty@lilly.com/Documents/outputs")



# Non-local prior: Choose hyper parameter --------------------------------------------------
chooseTau_InverseMoment <- function(delta, eps = 10^(-4)){
  # Choice of tau
  tau_grid = seq(0.001, 1, by = 0.001); delta_grid = rep(NA, length(tau_grid))
  thseq <- seq(-3,3,length=10^4)
  for(tau in tau_grid){
    out <- dimom(thseq, tau = tau)
    zero = which(out < eps)
    delta_grid[which(tau==tau_grid)] = abs(thseq[zero[1]])
  }
  tau = tau_grid[which.min(abs(delta-delta_grid))]
  
  par(mfrow = c(1, 2))
  # Tau vs Delta
  plot(tau_grid, delta_grid, 
       type = "l", main = "Tau vs Delta",
       xlab = expression(tau), ylab = expression(delta))
  abline(h = delta, col = "blue")
  abline(v = tau, col = "red")
  legend(x = "bottomright",          
         legend = c("Target Delta", "Tau vs Delta", "Calculated Tau"), 
         lty = 1,           # Line types
         col = c("blue", "black", "red"), cex = 0.5,       
         lwd = 2)   
  
  # Sanity check
  thseq <- seq(-3,3,length=10^4)
  plot(thseq, dimom(thseq,tau=tau),
       type='l', lwd = 2, col = 1,
       ylab='Prior density', xlab = expression(mu),
       main = "Sanity Check")
  abline(v = -delta, lwd = 2, col = 2)
  abline(v = delta, lwd = 2, col = 2)
  legend(x = "topright",          # Position
         legend = c("Inverse-moment", "Null-interval"),  
         lty = 1,           
         col = c(1, 2), cex = 0.5,       
         lwd = 2)                 
  
  return(tau)
}
# chooseTau_InverseMoment(delta = 0.1)
# chooseTau_InverseMoment(delta = 0.05)

chooseTau_Moment <- function(delta, null_prob){
  tau_grid = seq(0.001, 1, by = 0.001); prob_grid = rep(NA, length(tau_grid))
  thseq <- seq(-3,3,length=10^4)
  for(tau in tau_grid){
    out <- dmom(thseq, tau = tau)
    prob_grid[which(tau==tau_grid)] = sum((thseq[2] - thseq[1])*out[which(thseq > -delta & thseq < delta)])
  }
  tau = tau_grid[which.min(abs(null_prob-prob_grid))]
  
  par(mfrow = c(1, 2))
  # Tau vs Delta
  plot(tau_grid, prob_grid,
       type = "l", main = "Tau vs Null Probability",
       xlab = expression(tau), ylab = "probability under null")
  abline(h = null_prob, col = "blue")
  abline(v = tau, col = "red")
  legend(x = "topright",
         legend = c("Target Null Prob", "Tau vs Null Prob", "Calculated Tau"),
         lty = 1,
         col = c("blue", "black", "red"), cex = 0.5,
         lwd = 2)
  
  # Sanity check
  thseq <- seq(-3,3,length=10^4)
  plot(thseq, dmom(thseq,tau=tau),
       type='l', lwd = 2, col = 1,
       ylab='Prior density', xlab = expression(mu),
       main = "Sanity Check")
  abline(v = -delta, lwd = 2, col = 2)
  abline(v = delta, lwd = 2, col = 2)
  legend(x = "topright",          # Position
         legend = c("Moment", "Null-interval"),  
         lty = 1,           
         col = c(1, 2), cex = 0.5,       
         lwd = 2)  
  
  
  return(tau) 
}
# chooseTau_Moment(delta = 0.1, null_prob = 0.01)
# chooseTau_Moment(delta = 0.1, null_prob = 0.02)
# chooseTau_Moment(delta = 0.1, null_prob = 0.03)





# BFF (MOMENT) ---------------------------------------------------------------------
BFF_mom_t <-function(x){
  n = length(x)
  t_one = t.test(x = x)
  t_df_one = n - 1; t_score_one = t_one$statistic
  t_BFF_one = BFF_t_test(t_stat = t_score_one, df = t_df_one, n = n)
  # t_BFF_one
  # plot(t_BFF_one$effect_size, t_BFF_one$BFF, 
  #      type = "l", lwd = 2, 
  #      xlab = "standardised effect size", ylab = "Bayes Factor against null hypotheses")
  # abline(v= true_mean, col = "red", lwd = 2)
  # abline(v= t_BFF_one$effect_size[which.max(t_BFF_one$BFF)], col = "green", lwd = 2)
  
  data <- data.frame(x = t_BFF_one$effect_size,                      
                     y = t_BFF_one$BFF)
  data_breaks <- data.frame(start = c(0, 0.1, 0.35, 0.65),  
                            end = c(0.1, 0.35, 0.65, 1),
                            Std_ES = c("very small", "small", "medium", "large"))
  p <- ggplot() + geom_line(data = data, aes(x, y), size = 1.2)+
    xlab("Standardised effect size") + ylab("Bayes Factor against Null Hypotheses") +
    geom_rect(data = data_breaks, 
              aes(xmin = start,
                  xmax = end,
                  ymin = - Inf,
                  ymax = Inf,
                  fill = Std_ES),
              alpha = 0.5) +
    guides(fill=guide_legend(title="Standardised Effect Size")) 
  
  return(list("bff"= data, "plot" = p))
}
# n= 100; true_mean = 0.1
# x = rnorm(n, mean = true_mean, sd = 1)
# BFF_mom_t(x)

# Meta Analysis based on BFF (Moment)----------------------------------------------
pipeline_example <- function(prior_probs = c(0.75, 0.25)){
replication_number = 10
effect_size_grid = seq(0, 1, by = 0.01)
meta_analysis_output = effect_size_grid
for(j in 1:replication_number){
  set.seed(1234 + j )
  n = sample(100:200, 1); true_mean = runif(1, 0, 0.1)
  #n = sample(100:200, 1); true_mean = runif(1, 0.2, 0.3)
  x = rnorm(n, mean = true_mean, sd = 1)
  input = log(BFF_mom_t(x)$bff[ ,2]) + log(prior_probs[1]) - log(prior_probs[2])
  meta_analysis_output = rbind(meta_analysis_output, input)
}
rownames(meta_analysis_output) <- c("effect-size", paste0("Replication ", 1:replication_number))
combined_bff = colMeans(meta_analysis_output)

if(sd(prior_probs)==0){
plot(meta_analysis_output[1, ], combined_bff, #ylim = c(min(meta_analysis_output[-1, ]), max(meta_analysis_output[-1, ])),
     ylim = c(-10, 10),
     type = "l", lwd = 2, col = "red",
     main = paste0("No Borrowing from Phase II"),
     xlab = expression(delta), ylab = "Log Bayes Factor Functions")
}else{
  if(prior_probs[1] > prior_probs[2]){
    plot(meta_analysis_output[1, ], combined_bff, #ylim = c(min(meta_analysis_output[-1, ]), max(meta_analysis_output[-1, ])),
         ylim = c(-10, 10),
         type = "l", lwd = 2, col = "red",
         main = paste0("Borrowing from Congruent Phase II "),
         xlab = expression(delta), ylab = "Log Bayes Factor Functions", 
    )
  }else{
    plot(meta_analysis_output[1, ], combined_bff, #ylim = c(min(meta_analysis_output[-1, ]), max(meta_analysis_output[-1, ])),
         ylim = c(-10, 10),
         type = "l", lwd = 2, col = "red",
         main = paste0("Borrowing from Incongruent Phase II"),
         xlab = expression(delta), ylab = "Log Bayes Factor Functions", 
    )
  }
}

for(j in 2:(replication_number+1)){
  lines(meta_analysis_output[1, ], meta_analysis_output[j, ], 
        type = "l", lwd = 1, col = "black")
}
lines(meta_analysis_output[1, ], combined_bff,
      type = "l", lwd = 3, col = "red")
abline(v = 0.1, lwd = 3, col = "blue", lty = 2)

}
par(mfrow=c(2, 2))
pipeline_example(prior_probs = c(0.9, 0.1))
pipeline_example(prior_probs = c(0.5, 0.5))
pipeline_example(prior_probs = c(0.1, 0.9))
par(fig = c(0, 1, 0, 1), oma = c(0, 0, 0, 0), mar = c(0, 0, 0, 0), new = TRUE)
plot(0, 0, type = 'l', bty = 'n', xaxt = 'n', yaxt = 'n')
legend(c(1, 1),  cex = 1.5,
       legend = c("Specific Study", "Combined", "Chosen delta"),
       lty = c(1, 1, 2),
       col = c("black", "red", "blue"),
       lwd = 2)


==> scripts/Multiple_Competing_Hypotheses.R <==
# Dependecies -------------------------------------------------------------
library(sgpv)
library(TOSTER)
library(BFF)

library(ggplot2)
library(mombf)
library(calculus)

setwd("C:/Users/abhisek.chakraborty@lilly.com/Documents/outputs")

# Non-local prior: Choose hyper parameter --------------------------------------------------
chooseTau_InverseMoment_3way <- function(delta_left, delta_right, eps = 10^(-4)){
  delta1 = delta_right
  # Choice of tau1
  tau1_grid = seq(0.001, 1, by = 0.001); delta1_grid = rep(NA, length(tau1_grid))
  thseq <- seq(0,3,length=10^4)
  for(tau1 in tau1_grid){
    out <- dimom(thseq, tau = tau1)
    zero = which(out > eps)
    delta1_grid[which(tau1==tau1_grid)] = abs(thseq[zero[1]])
  }
  tau1 = tau1_grid[which.min(abs(delta1-delta1_grid))]
  
  delta2 = delta_left
  # Choice of tau2
  tau2_grid = seq(0.001, 1, by = 0.001); delta2_grid = rep(NA, length(tau2_grid))
  thseq <- seq(-3,0,length=10^4)
  for(tau2 in tau2_grid){
    out <- dimom(thseq, tau = tau2)
    zero = which(out < eps)
    delta2_grid[which(tau2==tau2_grid)] = abs(thseq[zero[1]])
  }
  tau2 = tau2_grid[which.min(abs(delta2-delta2_grid))]
  
  return(list("tau_left" = tau2, "tau_right" = tau1))
}
chooseTau_InverseMoment_3way(delta_left = 0.05, delta_right = 0.1)
chooseTau_InverseMoment_3way(delta_left = 0.1, delta_right = 0.1)

chooseTau_Moment_3way <- function(delta_left, delta_right, null_prob = 0.01){
  delta1 = delta_right
  tau1_grid = seq(0.001, 1, by = 0.001); prob1_grid = rep(NA, length(tau1_grid))
  thseq <- seq(0,3,length=10^4)
  for(tau1 in tau1_grid){
    out <- dmom(thseq, tau = tau1)
    prob1_grid[which(tau1==tau1_grid)] = sum((thseq[2] - thseq[1])*out[which(thseq > -delta1 & thseq < delta1)])
  }
  tau1 = tau1_grid[which.min(abs((null_prob/2)-prob1_grid))]
  
  delta2 = delta_left
  tau2_grid = seq(0.001, 1, by = 0.001); prob2_grid = rep(NA, length(tau2_grid))
  thseq <- seq(0,3,length=10^4)
  for(tau2 in tau2_grid){
    out <- dmom(thseq, tau = tau2)
    prob2_grid[which(tau2==tau2_grid)] = sum((thseq[2] - thseq[1])*out[which(thseq > -delta2 & thseq < delta2)])
  }
  tau2 = tau2_grid[which.min(abs((null_prob/2)-prob2_grid))]
  
  
  return(list("tau_left" = tau2, "tau_right" = tau1))
}
chooseTau_Moment_3way(delta_left = 0.1, delta_right = 0.1, null_prob = 0.01)
chooseTau_Moment_3way(delta_left = 0.05, delta_right = 0.1, null_prob = 0.01)






# BFF (INVERSE-MOMENT) ---------------------------------------------------------------------
BFF_t_test_3way_imom <- function(t_stat, df = t_df_one, n = n){
  effectsize_grid = seq(0, 1, by = 0.01)
  tau_grid = sqrt(n*(effectsize_grid)^2)
  output = matrix(NA, nrow = length(tau_grid), ncol = 4)
  
  for(tau in tau_grid){
    iMOM_integrand <- function(lambda){
      lik = dt(t_stat, df = n - 1, ncp = lambda, log = FALSE)
      prior = 2*dimom(lambda, tau, phi = 1, logscale = FALSE, penalty='product')
      return(lik*prior)
    }
    
    middle_term = dt(t_stat, df = n - 1, ncp = 0, log = FALSE)
    
    ### Approximate calculation 
    grid_length = 0.01
    lambda_grid1 = seq(0, max(5, 2*abs(t_stat)), by = grid_length); 
    lambda_grid2 = seq(-max(5, 2*abs(t_stat)), 0, by = grid_length); 
    # right term
    out = matrix(NA, nrow = length(lambda_grid1), ncol = 2)
    for(lambda in lambda_grid1){
      out[which(lambda==lambda_grid1), ] = c(lambda, iMOM_integrand(lambda))
    }
    right_term = sum(out[,2] *grid_length)
    # left term
    out = matrix(NA, nrow = length(lambda_grid2), ncol = 2)
    for(lambda in lambda_grid2){
      out[which(lambda==lambda_grid2), ] = c(lambda, iMOM_integrand(lambda))
    }
    left_term = sum(out[,2] *grid_length)
    
    # Raw Bayes Factor
    rawBF = c(left_term, middle_term, right_term);
    Hyp_Prob = rawBF/sum(rawBF)
    output[which(tau==tau_grid), ] = c(tau, Hyp_Prob)
    # print(paste0("Done for tau = ", tau))
  }
  colnames(output) <- c("effect_size", "Prob_Left", "Prob_Middle", "Prob_Right")
  
  return(list("effect_size" = effectsize_grid, "BFF" = output[ , -1]))
}

# n= 500; true_mean = 0.1
# x = rnorm(n, mean = true_mean, sd = 1)
# t_stat = t.test(x)$statistic; df = n - 1
# t_stat
# BFF_t_test_3way_imom(t_stat, df = t_df_one, n = n)

BFF_imom_t_3way <-function(x, renderPlot = TRUE){
  n = length(x)
  t_one = t.test(x = x)
  t_df_one = n - 1; t_score_one = t_one$statistic
  t_BFF_one = BFF_t_test_3way_imom(t_stat, df = t_df_one, n = n)
  # # t_BFF_one
  # plot(t_BFF_one$effect_size, t_BFF_one$BFF,
  #      type = "l", lwd = 2,
  #      xlab = "standardised effect size", ylab = "Bayes Factor against null hypotheses")
  # abline(v= true_mean, col = "red", lwd = 2)
  # abline(v= t_BFF_one$effect_size[which.max(t_BFF_one$BFF)], col = "green", lwd = 2)
  
  data <- data.frame(x = t_BFF_one$effect_size,                      
                     y = t_BFF_one$BFF)
  
  return(list("bff"= data, "plot" = "update"))
}
# Test
n= 500; true_mean = -0.1
x = rnorm(n, mean = true_mean, sd = 1)
t_stat = t.test(x)$statistic
t_stat
BFF_imom_t_3way(x)
BFF_imom_t_3way(x, renderPlot = FALSE)

# BFF (MOMENT) ---------------------------------------------------------------------
BFF_t_test_3way_mom <- function(t_stat, df = t_df_one, n = n){
  effectsize_grid = seq(0, 1, by = 0.01)
  tau_grid = sqrt(n*(effectsize_grid)^2)
  output = matrix(NA, nrow = length(tau_grid), ncol = 4)
  
  for(tau in tau_grid){
    iMOM_integrand <- function(lambda){
      lik = dt(t_stat, df = n - 1, ncp = lambda, log = FALSE)
      prior = 2*dmom(lambda, tau, phi = 1, logscale = FALSE, penalty='product')
      return(lik*prior)
    }
    
    middle_term = dt(t_stat, df = n - 1, ncp = 0, log = FALSE)
    
    ### Approximate calculation 
    grid_length = 0.01
    lambda_grid1 = seq(0, max(5, 2*abs(t_stat)), by = grid_length); 
    lambda_grid2 = seq(-max(5, 2*abs(t_stat)), 0, by = grid_length); 
    # right term
    out = matrix(NA, nrow = length(lambda_grid1), ncol = 2)
    for(lambda in lambda_grid1){
      out[which(lambda==lambda_grid1), ] = c(lambda, iMOM_integrand(lambda))
    }
    right_term = sum(out[,2] *grid_length)
    # left term
    out = matrix(NA, nrow = length(lambda_grid2), ncol = 2)
    for(lambda in lambda_grid2){
      out[which(lambda==lambda_grid2), ] = c(lambda, iMOM_integrand(lambda))
    }
    left_term = sum(out[,2] *grid_length)
    
    # Raw Bayes Factor
    rawBF = c(left_term, middle_term, right_term);
    Hyp_Prob = rawBF/sum(rawBF)
    output[which(tau==tau_grid), ] = c(tau, Hyp_Prob)
    # print(paste0("Done for tau = ", tau))
  }
  colnames(output) <- c("effect_size", "Prob_Left", "Prob_Middle", "Prob_Right")
  
  return(list("effect_size" = effectsize_grid, "BFF" = output[ , -1]))
}

n= 500; true_mean = -0.1
x = rnorm(n, mean = true_mean, sd = 1)
t_stat = t.test(x)$statistic; df = n - 1
t_stat
BFF_t_test_3way_mom(t_stat, df = t_df_one, n = n)

BFF_mom_t_3way <-function(x, renderPlot = TRUE){
  n = length(x)
  t_one = t.test(x = x)
  t_df_one = n - 1; t_score_one = t_one$statistic
  t_BFF_one = BFF_t_test_3way_mom(t_stat, df = t_df_one, n = n)
  # # t_BFF_one
  # plot(t_BFF_one$effect_size, t_BFF_one$BFF,
  #      type = "l", lwd = 2,
  #      xlab = "standardised effect size", ylab = "Bayes Factor against null hypotheses")
  # abline(v= true_mean, col = "red", lwd = 2)
  # abline(v= t_BFF_one$effect_size[which.max(t_BFF_one$BFF)], col = "green", lwd = 2)
  
  data <- data.frame(x = t_BFF_one$effect_size,                      
                     y = t_BFF_one$BFF)
  
  return(list("bff"= data, "plot" = "update"))
}
# Test
n= 500; true_mean = -0.1
x = rnorm(n, mean = true_mean, sd = 1)
t_stat = t.test(x)$statistic
t_stat
BFF_mom_t_3way(x)
BFF_mom_t_3way(x, renderPlot = FALSE)


# Repeated BFF (INVERSE MOMENT)  ------------------------------------------------------------
repeated_BFF_imom_t_3way <- function(n, mu, delta_left = 0.1, delta_right = 0.1,  nrep = 100){
  # Prior hyper parameter tuning
  taus = chooseTau_InverseMoment_3way(delta_left, delta_right)
  
  ### Repeated simulations
  res = matrix(NA, nrow = nrep, ncol = 3)
  for(rep in 1:nrep){
    ## Data generation
    true_mean = mu
    set.seed(3076 + rep)
    #x = mu + rt(n, df = 15, ncp = 0)
    x = rnorm(n, mean = true_mean, sd = 1)
    t_one = t.test(x = x)
    t_df_one = n - 1; t_stat = t_one$statistic
    
    ## Calculate BF
    # Middle term
    middle_term = dt(t_stat, df = n - 1, ncp = 0, log = FALSE)
    
    # right term
    grid_length = 0.01
    lambda_grid1 = seq(0, max(5, 2*abs(t_stat)), by = grid_length);
    tau = taus$tau_right
    iMOM_integrand <- function(lambda){
      lik = dt(t_stat, df = n - 1, ncp = lambda, log = FALSE)
      prior = dimom(lambda, tau, phi = 1, logscale = FALSE, penalty='product')
      return(lik*prior)
    }
    out = matrix(NA, nrow = length(lambda_grid1), ncol = 2)
    for(lambda in lambda_grid1){
      out[which(lambda==lambda_grid1), ] = c(lambda, iMOM_integrand(lambda))
    }
    right_term = sum(out[,2] *grid_length)
    
    # left term
    lambda_grid2 = seq(-max(5, 2*abs(t_stat)), 0, by = grid_length);
    tau = taus$tau_left
    iMOM_integrand <- function(lambda){
      lik = dt(t_stat, df = n - 1, ncp = lambda, log = FALSE)
      prior = dimom(lambda, tau, phi = 1, logscale = FALSE, penalty='product')
      return(lik*prior)
    }
    out = matrix(NA, nrow = length(lambda_grid2), ncol = 2)
    for(lambda in lambda_grid2){
      out[which(lambda==lambda_grid2), ] = c(lambda, iMOM_integrand(lambda))
    }
    left_term = sum(out[,2] *grid_length)
    
    ### Raw Bayes Factor
    rawBF = c(left_term, middle_term, right_term);
    Hyp_Prob = rawBF/sum(rawBF)
    
    res[rep, ] = Hyp_Prob
  }
  colnames(res) <- c("Prob_Left", "Prob_Null", "Prob_Right")

  print(paste0("Done for mu = ", mu, " sample size = ", n))
  
  return(list("post_prob" = colMeans(res), "plot" = "update"))
}

# Simulation over mean mu
delta_left = delta_right = 0.1
mu_grid = c(-0.2, -0.1, 0.0, 0.1, 0.2)
nrep = 100
sampleszie_grid = seq(150, 1000, by = 50) # Change it to 50
# Plot
FinalOutput_iMOMBFF = array(NA, 
                            c(length(mu_grid), 
                              nrow = length(sampleszie_grid), 
                              4))
par(oma = c(4,1,1,1), mfrow = c(3, 2), mar = c(2, 2, 1, 1))
for(mu in mu_grid){
  output_imom = matrix(NA, nrow = length(sampleszie_grid), ncol = 4)
  colnames(output_imom) <- c("sample_size", "left", "null", "right")
  for(n in sampleszie_grid){
    post_probs = repeated_BFF_imom_t_3way(n, mu, delta_left, delta_right,  nrep = 100)$post_prob
    output_imom[which(n==sampleszie_grid), ] = c(n, as.numeric(post_probs))
  }
  FinalOutput_iMOMBFF[which(mu == mu_grid), , ] = as.matrix(output_imom)
  plot(output_imom[,1], output_imom[,2], 
       type = "l", lwd = 2, col = 1,
       xlab = "sample size", ylim = c(0, 1),
       main = paste0("InverseMoment-BFF: mu = ", mu) )
  lines(output_imom[,1], output_imom[, 3],
        type = "l", lwd = 2, col = 2)
  lines(output_imom[,1], output_imom[, 4],
        type = "l", lwd = 2, col = 3)
}
par(fig = c(0, 1, 0, 1), oma = c(0, 0, 0, 0), mar = c(0, 0, 0, 0), new = TRUE)
plot(0, 0, type = 'l', bty = 'n', xaxt = 'n', yaxt = 'n')
legend("bottom",  cex = 1,
       legend = c("left", "null", "right" ),
       lty = 1,
       col = c(1, 2,3),
       lwd = 2,
       horiz = TRUE)
# saveRDS(FinalOutput_iMOMBFF, "r_outputs/output_iMOMBFF_3way.rds")
# readRDS("r_outputs/output_iMOMBFF_3way.rds")




# Repeated BFF (MOMENT)  ------------------------------------------------------------
repeated_BFF_imom_t_3way <- function(n, mu, delta_left = 0.1, delta_right = 0.1,  nrep = 100){
  # Prior hyper parameter tuning
  taus = chooseTau_Moment_3way(delta_left, delta_right)
  
  ### Repeated simulations
  res = matrix(NA, nrow = nrep, ncol = 3)
  for(rep in 1:nrep){
    ## Data generation
    true_mean = mu
    set.seed(3076 + rep)
    #x = mu + rt(n, df = 15, ncp = 0)
    x = rnorm(n, mean = true_mean, sd = 1)
    t_one = t.test(x = x)
    t_df_one = n - 1; t_stat = t_one$statistic
    
    ## Calculate BF
    # Middle term
    middle_term = dt(t_stat, df = n - 1, ncp = 0, log = FALSE)
    
    # right term
    grid_length = 0.01
    lambda_grid1 = seq(0, max(5, 2*abs(t_stat)), by = grid_length);
    tau = taus$tau_right
    iMOM_integrand <- function(lambda){
      lik = dt(t_stat, df = n - 1, ncp = lambda, log = FALSE)
      prior = dmom(lambda, tau, phi = 1, logscale = FALSE, penalty='product')
      return(lik*prior)
    }
    out = matrix(NA, nrow = length(lambda_grid1), ncol = 2)
    for(lambda in lambda_grid1){
      out[which(lambda==lambda_grid1), ] = c(lambda, iMOM_integrand(lambda))
    }
    right_term = sum(out[,2] *grid_length)
    
    # left term
    lambda_grid2 = seq(-max(5, 2*abs(t_stat)), 0, by = grid_length);
    tau = taus$tau_left
    iMOM_integrand <- function(lambda){
      lik = dt(t_stat, df = n - 1, ncp = lambda, log = FALSE)
      prior = dmom(lambda, tau, phi = 1, logscale = FALSE, penalty='product')
      return(lik*prior)
    }
    out = matrix(NA, nrow = length(lambda_grid2), ncol = 2)
    for(lambda in lambda_grid2){
      out[which(lambda==lambda_grid2), ] = c(lambda, iMOM_integrand(lambda))
    }
    left_term = sum(out[,2] *grid_length)
    
    ### Raw Bayes Factor
    rawBF = c(left_term, middle_term, right_term);
    Hyp_Prob = rawBF/sum(rawBF)
    
    res[rep, ] = Hyp_Prob
  }
  colnames(res) <- c("Prob_Left", "Prob_Null", "Prob_Right")
  
  print(paste0("Done for mu = ", mu, " sample size = ", n))
  
  return(list("post_prob" = colMeans(res), "plot" = "update"))
}

# Simulation over mean mu
delta_left = delta_right = 0.1
mu_grid = c(-0.2, -0.1, 0.0, 0.1, 0.2)
nrep = 100
sampleszie_grid = seq(150, 1000, by = 50) # Change it to 50
# Plot
FinalOutput_iMOMBFF = array(NA,
                            c(length(mu_grid),
                              nrow = length(sampleszie_grid),
                              4))
#FinalOutput_iMOMBFF = readRDS("r_outputs/output_MOMBFF_3way.rds")
par(oma = c(4,1,1,1), mfrow = c(3, 2), mar = c(2, 2, 1, 1))
for(mu in mu_grid){
  output_imom = matrix(NA, nrow = length(sampleszie_grid), ncol = 4)
  colnames(output_imom) <- c("sample_size", "left", "null", "right")
  for(n in sampleszie_grid){
    post_probs = repeated_BFF_imom_t_3way(n, mu, delta_left, delta_right,  nrep = 100)$post_prob
    output_imom[which(n==sampleszie_grid), ] = c(n, as.numeric(post_probs))
  }
  FinalOutput_iMOMBFF[which(mu == mu_grid), , ] = as.matrix(output_imom)
  plot(output_imom[,1], output_imom[,2], 
       type = "l", lwd = 2, col = 1,
       xlab = "sample size", ylim = c(0, 1),
       main = paste0("Moment-BFF: mu = ", mu) )
  lines(output_imom[,1], output_imom[, 3],
        type = "l", lwd = 2, col = 2)
  lines(output_imom[,1], output_imom[, 4],
        type = "l", lwd = 2, col = 3)
}
par(fig = c(0, 1, 0, 1), oma = c(0, 0, 0, 0), mar = c(0, 0, 0, 0), new = TRUE)
plot(0, 0, type = 'l', bty = 'n', xaxt = 'n', yaxt = 'n')
legend("bottom",  cex = 1,
       legend = c("left", "null", "right" ),
       lty = 1,
       col = c(1, 2,3),
       lwd = 2,
       horiz = TRUE)
# saveRDS(FinalOutput_iMOMBFF, "r_outputs/output_MOMBFF_3way.rds")
# readRDS("r_outputs/output_MOMBFF_3way.rds")


# Plot --------------------------------------------------------------------
# Simulation over mean mu
mu_grid = c(-0.2, -0.1, 0.0, 0.1, 0.2)
mu_plot_grid = c(-0.2, 0.0, 0.2)
sampleszie_grid = seq(150, 1000, by = 50) # Change it to 50
# Plot
FinalOutput_iMOMBFF = readRDS("r_outputs/output_MOMBFF_3way.rds")
par(mfrow = c(1, 3))
for(mu in mu_grid){
  output_imom = FinalOutput_iMOMBFF[which(mu == mu_grid), , ] 
  if(mu %in% mu_plot_grid){
    
    if(mu == -0.2){
      plot(output_imom[,1], output_imom[,2], 
           type = "l", lwd = 2, col = 1,
           xlab = substitute(paste(bold('sample size'))),
           ylab = substitute(paste(bold('posterior probabilty'))),
           ylim = c(0, 1),
           main = TeX(r"($\mu = -0.2$)") ) 
    }
    
    if(mu == 0){
      plot(output_imom[,1], output_imom[,2], 
           type = "l", lwd = 2, col = 1,
           xlab = substitute(paste(bold('sample size'))),
           ylab = substitute(paste(bold('posterior probabilty'))),
           ylim = c(0, 1),
           main = TeX(r"($\mu = 0.0$)") ) 
    }
    
    if(mu == 0.2){
      plot(output_imom[,1], output_imom[,2], 
           type = "l", lwd = 2, col = 1,
           xlab = substitute(paste(bold('sample size'))),
           ylab = substitute(paste(bold('posterior probabilty'))),
           ylim = c(0, 1),
           main = TeX(r"($\mu = 0.2$)") ) 
    }
  
    lines(output_imom[,1], output_imom[, 3],
          type = "l", lwd = 2, col = 2)
    lines(output_imom[,1], output_imom[, 4],
          type = "l", lwd = 2, col = 3) 
  }
}
par(fig = c(0, 1, 0, 1), oma = c(0, 0, 0, 0), mar = c(0, 0, 0, 0), new = TRUE)
plot(0, 0, type = 'l', bty = 'n', xaxt = 'n', yaxt = 'n')
legend("bottom",  cex = 1,
       legend = c("(H_1) Left", "(H_2) Null", "(H_3) Right" ),
       lty = 1,
       col = c(1, 2,3),
       lwd = 2,
       horiz = TRUE)











==> scripts/competitive_landscape.R <==
# Dependencies -------------------------------------------------------------
library(sgpv)
library(TOSTER)
library(BFF)

library(ggplot2)
library(mombf)
library(calculus)

library(readxl)

setwd("C:/Users/abhisek.chakraborty@lilly.com/Documents/outputs")


# Colors ------------------------------------------------------------------
library(RColorBrewer)
n <- 12
qual_col_pals = brewer.pal.info[brewer.pal.info$category == 'qual',]
col_vector = unlist(mapply(brewer.pal, qual_col_pals$maxcolors, rownames(qual_col_pals)))
pie(rep(1,n), col=sample(col_vector, n))

# Functions ---------------------------------------------------------------
logBFF <- function(mu1_minus_mu2, CI, n1, n2, tau, Delta_grid){
  
  # Data summary
  df = n1 + n2 - 2
  pooled_SE = (CI[2] - CI[1])/(2*qt(0.975, df, ncp = 0, lower.tail = TRUE, log.p = FALSE))
  pooled_sd = pooled_SE*(sqrt(n1*n2)/sqrt(n1 + n2))
  t_stat = mu1_minus_mu2/pooled_SE
  
  ## Analysis
  prob_table = matrix(NA, nrow = length(Delta_grid), ncol = 4)
  colnames(prob_table) <- c("Delta", "Left_Prob", "Middle_Prob", "Right_Prob")
  for(Delta in Delta_grid){
    t_Delta = Delta/pooled_SE
    taus = list("tau_left" = tau, "tau_right" = tau)
    
    grid_length = 0.01
    lambda_grid0 = seq(-t_Delta, t_Delta, by = grid_length);
    MOM_integrand <- function(lambda){
      lik = dt(t_stat, df, ncp = lambda, log = FALSE)
      prior = 1/(2*Delta)
      return(lik*prior)
    }
    out = matrix(NA, nrow = length(lambda_grid0), ncol = 2)
    for(lambda in lambda_grid0){
      out[which(lambda==lambda_grid0), ] = c(lambda, MOM_integrand(lambda))
    }
    middle_term = sum(out[,2] *grid_length)
    
    # Right Hyp
    grid_length = 0.01
    #lambda_grid1 = seq(0, max(5, 2*abs(t_stat)), by = grid_length);
    print(c(t_Delta, max(5, 5*abs(t_stat), 2*t_Delta)))
    lambda_grid1 = seq(t_Delta, max(5, 5*abs(t_stat), 2*t_Delta), by = grid_length);
    truncation = sum((2*dmom(lambda_grid1, tau, phi = 1, logscale = FALSE, penalty='product')*grid_length))
    tau = taus$tau_right
    MOM_integrand <- function(lambda){
      lik = dt(t_stat, df, ncp = lambda, log = FALSE)
      prior = 2*dmom(lambda, tau, phi = 1, logscale = FALSE, penalty='product')
      return(lik*prior)
    }
    out = matrix(NA, nrow = length(lambda_grid1), ncol = 2)
    for(lambda in lambda_grid1){
      out[which(lambda==lambda_grid1), ] = c(lambda, MOM_integrand(lambda))
    }
    right_term = sum(out[,2] *grid_length)/truncation
    
    # Left Hyp
    #lambda_grid2 = seq(-max(5, 2*abs(t_stat)), 0, by = grid_length);
    lambda_grid2 = seq(-max(5, 5*abs(t_stat), 2*t_Delta), -t_Delta, by = grid_length);
    truncation = sum((2*dmom(lambda_grid2, tau, phi = 1, logscale = FALSE, penalty='product')*grid_length))
    tau = taus$tau_left
    MOM_integrand <- function(lambda){
      lik = dt(t_stat, df, ncp = lambda, log = FALSE)
      prior = 2*dmom(lambda, tau, phi = 1, logscale = FALSE, penalty='product')
      return(lik*prior)
    }
    out = matrix(NA, nrow = length(lambda_grid2), ncol = 2)
    for(lambda in lambda_grid2){
      out[which(lambda==lambda_grid2), ] = c(lambda, MOM_integrand(lambda))
    }
    left_term = sum(out[,2] *grid_length)/truncation
    
    # Raw Bayes Factor
    rawBF = c(left_term, middle_term, right_term);
    logBFF = log(rawBF)
    
    prob_table[which(Delta==Delta_grid), ] = c(Delta, logBFF)
    print(paste0("Delta is ", round(Delta, 2)))
    
  }
  
  
  for(k in 1:length(Delta_grid)){
    prob_table[k, which(prob_table[k, ]== -Inf)] = -10^2#-10^20
  }
  
  return(prob_table)
}

logBFF_to_PostProb <- function(input_mat){
  input_mat[ , 2:4] = exp(input_mat[ , 2:4]) # BFF
  # Posterior probability of Hypotheses 
  normalization_constant = rowSums(input_mat[ , 2:4])
  for(j in 1:nrow(input_mat)){
    input_mat[j, 2:4] = input_mat[j, 2:4] /normalization_constant[j]
  } 
  
  return(input_mat)
}


# Data --------------------------------------------------------------------


# Quantity of interest: insulin peglispro - insulin glargine [HbA1c (%)] ------------------------------------------------
# Data
# BIDJ.11.2 = c(-0.52, -0.67, -0.38, 281, 143)
# BIAQ.11.2 = c(-0.24, -0.41, -0.07, 179, 184)
# data = data.frame(rbind(BIDJ.11.2, BIAQ.11.2, BIAQ.11.2 ))
# colnames(data) <- c("mu1_minus_mu2", "CI-L", "CI-U", "n1", "n2")

replication = 12
data = read_excel("C:/Users/abhisek.chakraborty@lilly.com/Documents/competitive_landscape.xlsx")
colnames(data)
View(data)
Study = data$LegendLabel[seq(1, 2*replication, 2)]
data = data[1:(2*replication), c(8, 9, 10)]
data_new = data[seq(1, 2*replication, 2), ]
data_glargine = data[seq(2, 2*replication, 2), ]
colnames(data_new) <- colnames(data_glargine) <- c("n", "y", "se")

mu1_minus_mu2 = data_new$y - data_glargine$y

a = (sqrt(data_glargine$n)*(data_glargine$se))^2  ; b = (sqrt(data_new$n)*(data_new$se))^2
pooled_sd = sqrt(((data_glargine$n)*a + (data_new$n)*b)/(data_glargine$n + data_new$n))
CI_L = mu1_minus_mu2 - qt(0.975, df = data_glargine$n + data_new$n, ncp = 0, lower.tail = TRUE, log.p = FALSE)*(pooled_sd)*sqrt(1/(data_glargine$n + data_new$n))
CI_U = mu1_minus_mu2 + qt(0.975, df = data_glargine$n + data_new$n, ncp = 0, lower.tail = TRUE, log.p = FALSE)*(pooled_sd)*sqrt(1/(data_glargine$n + data_new$n))

data = data.frame(cbind(mu1_minus_mu2, CI_L, CI_U, data_new$n, data_glargine$n))
colnames(data) <- c("mu1_minus_mu2", "CI-L", "CI-U", "n1", "n2")

# Meta analysis -----------------------------------------------------------
replication = nrow(data)
## Set up the hypothesis, Prior Calibration
Delta_grid = seq(0.01, 1, by = 0.01); #cutoff = 0.001
tau = 1

# Meta-analysis
#meta_results = matrix(0, nrow = length(Delta_grid), ncol = 4)
case_by_case = array(0, c(length(Delta_grid), 4, replication))
colnames(meta_results) <- c("Delta", "Left", "Middle", "Right")
for(k in 1:replication){
  out = 
    logBFF(mu1_minus_mu2 = data$mu1_minus_mu2[k], 
           CI = c(data$`CI-L`[k], data$`CI-U`[k]), 
           n1 = data$n1[k], 
           n2 = data$n2[k], 
           tau, Delta_grid)
  #meta_results = meta_results + out
  case_by_case[ , , k] = out
}

# Option 2
meta_results = matrix(0, nrow = length(Delta_grid), ncol = 4)
for(k in 1:replication){
  meta_results = meta_results + (case_by_case[ , , k])
}

# Summary
meta_results = meta_results/replication # log BFF

# # Option 3
# meta_results = matrix(0, nrow = length(Delta_grid), ncol = 4)
# for(i in 1:length(Delta_grid)){
#   for(j in 1:4){
#     meta_results[i, j] = mean(case_by_case[i, j , which(case_by_case[i, j ,  ]!= -10^20) ])
#   }
# }
# Plots -------------------------------------------------------------------
par(mfrow = c(1, 5))
hypothesis = c("Superiority", "Non-inferiority", "Inferiority")
CI_Plot = FALSE
for(hyp in 1:3){
  plot(logBFF_to_PostProb(meta_results)[, 1], 
       logBFF_to_PostProb(meta_results)[, hyp + 1],
       ylim = c(0, 1),
       type = "l", lwd = 3, col = 1,
       main = hypothesis[hyp],
       xlab = expression(delta), ylab = substitute(paste(bold('Posterior Probaility'))))
  for(k in 1:replication){
    lines(logBFF_to_PostProb(case_by_case[ , , k])[, 1], 
          logBFF_to_PostProb(case_by_case[ , , k])[, hyp + 1], 
          lwd = 3, col = k + 1, lty = 2)
    # Comemnt out next two lines for removing the CIs
    # if(CI_Plot == TRUE){
    #   abline(v = abs(data[rep, 1]), col = k + 1, lwd = 1, lty = 1)
    #   abline(v = abs(data[rep, 2:3]), col = k + 1, lwd = 1, lty = 2) 
    # }
  }
  print(paste0("Plot: Hypothesis ", hyp))
}
par(fig = c(0, 1, 0, 1), oma = c(0, 0, 0, 0), mar = c(0, 0, 0, 0), new = TRUE)
plot(0, 0, type = 'l', bty = 'n', xaxt = 'n', yaxt = 'n')
legend("right",  cex = 1,
       legend = c("Meta Analysis", Study ),
       lty = c(1, rep(2, replication)),
       col = c(1: (replication + 1)),
       lwd = 2)





==> scripts/meta_analysis_data.R <==
# Dependencies -------------------------------------------------------------
library(sgpv)
library(TOSTER)
library(BFF)

library(ggplot2)
library(mombf)
library(calculus)

setwd("C:/Users/abhisek.chakraborty@lilly.com/Documents/outputs")


# Functions ---------------------------------------------------------------
logBFF <- function(mu1_minus_mu2, CI, n1, n2, tau, Delta_grid){
  
# Data summary
df = n1 + n2 - 2
pooled_SE = (CI[2] - CI[1])/(2*qt(0.975, df, ncp = 0, lower.tail = TRUE, log.p = FALSE))
pooled_sd = pooled_SE*(sqrt(n1*n2)/sqrt(n1 + n2))
t_stat = mu1_minus_mu2/pooled_SE

## Analysis
prob_table = matrix(NA, nrow = length(Delta_grid), ncol = 4)
colnames(prob_table) <- c("Delta", "Left_Prob", "Middle_Prob", "Right_Prob")
for(Delta in Delta_grid){
  
  t_Delta = Delta/pooled_SE
  taus = list("tau_left" = tau, "tau_right" = tau)
  
  # # 1
  # # Sanity check
  # thseq <- seq(0, 10^3,length=10^4)
  # plot(thseq, 2*dmom(thseq,tau=taus$tau_right),
  #      type='l', lwd = 2, ylim = c(0, 0.1),
  #      ylab='Prior density', xlab = expression(lambda),
  #      main = "Priors under Alternative Hypothesis")
  # cumsum_dmom = cumsum((2*dmom(thseq,tau=taus$tau_right))*(thseq[2] - thseq[1]))
  # #cumsum_dimom[length(cumsum_dimom)]
  # plot(thseq, cumsum_dmom, type = "l", lwd = 2)
  # abline(h = cutoff, lwd = 2, col = 2)
  # delta_soft = thseq[which(cumsum_dmom < cutoff)[length(which(cumsum_dmom < cutoff))]]
  # abline(v = delta_soft, lwd = 2, col = 3)
  # t_equivalent = delta_soft
  # # 2
  # # thseq <- (seq(-10^3,0,length=10^4))
  # # zero = quantile(2*dmom(thseq,tau=taus$tau_left), prob = 1)/10^15
  # # t_equivalent = thseq[which(dmom(thseq,tau=taus$tau_left) < zero)[1]]
  # # 3
  # #t_equivalent = thseq[which(dimom(thseq,tau=taus$tau_left)==0)][1]
  # 
  # Delta = abs(pooled_SE*t_equivalent)
  
  ## Calculate Posterior Probabilities
  # Middle Hyp/ Null Hyp
  # 1
  #middle_term = dt(t_stat, df = n1 + n2 - 2, ncp = 0, log = FALSE)
  # 2
  grid_length = 0.01
  lambda_grid0 = seq(-t_Delta, t_Delta, by = grid_length);
  MOM_integrand <- function(lambda){
    lik = dt(t_stat, df, ncp = lambda, log = FALSE)
    prior = 1/(2*Delta)
    return(lik*prior)
  }
  out = matrix(NA, nrow = length(lambda_grid0), ncol = 2)
  for(lambda in lambda_grid0){
    out[which(lambda==lambda_grid0), ] = c(lambda, MOM_integrand(lambda))
  }
  middle_term = sum(out[,2] *grid_length)
  
  # Right Hyp
  grid_length = 0.01
  #lambda_grid1 = seq(0, max(5, 2*abs(t_stat)), by = grid_length);
  lambda_grid1 = seq(t_Delta, max(5, 5*abs(t_stat)), by = grid_length);
  truncation = sum((2*dmom(lambda_grid1, tau, phi = 1, logscale = FALSE, penalty='product')*grid_length))
  tau = taus$tau_right
  MOM_integrand <- function(lambda){
    lik = dt(t_stat, df, ncp = lambda, log = FALSE)
    prior = 2*dmom(lambda, tau, phi = 1, logscale = FALSE, penalty='product')
    return(lik*prior)
  }
  out = matrix(NA, nrow = length(lambda_grid1), ncol = 2)
  for(lambda in lambda_grid1){
    out[which(lambda==lambda_grid1), ] = c(lambda, MOM_integrand(lambda))
  }
  right_term = sum(out[,2] *grid_length)/truncation
  
  # Left Hyp
  #lambda_grid2 = seq(-max(5, 2*abs(t_stat)), 0, by = grid_length);
  lambda_grid2 = seq(-max(5, 5*abs(t_stat)), -t_Delta, by = grid_length);
  truncation = sum((2*dmom(lambda_grid2, tau, phi = 1, logscale = FALSE, penalty='product')*grid_length))
  tau = taus$tau_left
  MOM_integrand <- function(lambda){
    lik = dt(t_stat, df, ncp = lambda, log = FALSE)
    prior = 2*dmom(lambda, tau, phi = 1, logscale = FALSE, penalty='product')
    return(lik*prior)
  }
  out = matrix(NA, nrow = length(lambda_grid2), ncol = 2)
  for(lambda in lambda_grid2){
    out[which(lambda==lambda_grid2), ] = c(lambda, MOM_integrand(lambda))
  }
  left_term = sum(out[,2] *grid_length)/truncation
  
  # Raw Bayes Factor
  rawBF = c(left_term, middle_term, right_term);
  logBFF = log(rawBF)
  
  prob_table[which(Delta==Delta_grid), ] = c(Delta, logBFF)
  print(paste0("Delta is ", round(Delta, 2)))

}


for(k in 1:length(Delta_grid)){
  prob_table[k, which(prob_table[k, ]== -Inf)] = -10^20
}

return(prob_table)
}

logBFF_to_PostProb <- function(input_mat){
  input_mat[ , 2:4] = exp(input_mat[ , 2:4]) # BFF
  # Posterior probability of Hypotheses 
  normalization_constant = rowSums(input_mat[ , 2:4])
  for(j in 1:nrow(input_mat)){
    input_mat[j, 2:4] = input_mat[j, 2:4] /normalization_constant[j]
  } 
  
  return(input_mat)
}




# Quantity of interest: insulin peglispro - insulin glargine [HbA1c (%)] ------------------------------------------------
# Data
BIDJ.11.2 = c(-0.52, -0.67, -0.38, 281, 143)
BIAQ.11.2 = c(-0.24, -0.41, -0.07, 179, 184)
data = data.frame(rbind(BIDJ.11.2, BIAQ.11.2))
colnames(data) <- c("mu1_minus_mu2", "CI-L", "CI-U", "n1", "n2")

replication = 2
## Set up the hypothesis, Prior Calibration
Delta_grid = seq(0.01, 1, by = 0.01); #cutoff = 0.001
tau = 1

# Meta-analysis
meta_results = matrix(0, nrow = length(Delta_grid), ncol = 4)
case_by_case = array(0, c(length(Delta_grid), 4, replication))
colnames(meta_results) <- c("Delta", "Left", "Middle", "Right")
for(k in 1:replication){
out = 
  logBFF(mu1_minus_mu2 = data$mu1_minus_mu2[k], 
         CI = c(data$`CI-L`[k], data$`CI-U`[k]), 
         n1 = data$n1[k], 
         n2 = data$n2[k], 
         tau, Delta_grid)
meta_results = meta_results + out
case_by_case[ , , k] = out
}
meta_results = meta_results/replication # log BFF

# Plots -------------------------------------------------------------------
par(mfrow = c(1, 3))
hypothesis = c("Superiority", "Non-inferiority", "Inferiority")
CI_Plot = FALSE
for(hyp in 1:3){
  plot(logBFF_to_PostProb(meta_results)[, 1], 
       logBFF_to_PostProb(meta_results)[, hyp + 1],
       ylim = c(0, 1),
       type = "l", lwd = 3, col = 1,
       main = hypothesis[hyp],
       xlab = expression(delta), ylab = substitute(paste(bold('Posterior Probaility'))))
  for(rep in 1:replication){
    lines(logBFF_to_PostProb(case_by_case[ , , rep])[, 1], 
          logBFF_to_PostProb(case_by_case[ , , rep])[, hyp + 1], 
          lwd = 3, col = rep + 1, lty = 2)
    # Comemnt out next two lines for removing the CIs
    if(CI_Plot == TRUE){
      abline(v = abs(data[rep, 1]), col = rep + 1, lwd = 1, lty = 1)
      abline(v = abs(data[rep, 2:3]), col = rep + 1, lwd = 1, lty = 2) 
    }
  }
  print(paste0("Plot: Hypothesis ", hyp))
}
par(fig = c(0, 1, 0, 1), oma = c(0, 0, 0, 0), mar = c(0, 0, 0, 0), new = TRUE)
plot(0, 0, type = 'l', bty = 'n', xaxt = 'n', yaxt = 'n')
legend("bottom",  cex = 1,
       #legend = c("Meta", paste0("Rep", 1:replication) ),
       legend = c("Meta", "BIDJ", "BIAQ" ),
       lty = c(1, rep(2, replication)),
       col = c(1: (replication + 1)),
       lwd = 2,
       horiz = TRUE)




==> scripts/samplesize_req.R <==
# Dependecies -------------------------------------------------------------
library(sgpv)
library(TOSTER)
library(BFF)

library(ggplot2)
library(mombf)
library(calculus)

require(graphics)

setwd("C:/Users/abhisek.chakraborty@lilly.com/Documents/outputs")


# Plots accross methods ---------------------------------------------------
output_MOMBFF = readRDS("r_outputs/output_MOMBFF_Large.rds")
output_iMOMBFF = readRDS("r_outputs/output_iMOMBFF_big.rds")
output_tost = readRDS("r_outputs/output_tost_big.rds")
output_SPGV = readRDS("r_outputs/output_SPGV_big.rds")

mu_grid = c(0.0, 0.02, 0.1, 0.2)
sample_grid = seq(50, 1000, by = 10)
delta = 0.1

par(oma = c(4,1,1,1), mfrow = c(2, 2), mar = c(2, 2, 1, 1))
for(mu in mu_grid){
  #mu = 0.1
  plot(sample_grid,
       output_MOMBFF[which(mu==mu_grid), , 2],
       type = "l", lwd = 2, col = 1, lty = 1,
       ylim = c(0, 1),
       main = paste0("Under mu = ", mu, ", delta = ", delta),
       xlab = "sample size", ylab = "proportion of null decision")
  lines(sample_grid,
        output_iMOMBFF[which(mu==mu_grid), , 2],
        lwd = 2, col = 2, lty = 1)
  lines(sample_grid,
        output_tost[which(mu==mu_grid), , 2],
        lwd = 2, col = 3, lty = 1)
  lines(sample_grid,
        output_SPGV[which(mu==mu_grid), , 2],
        lwd = 2, col = 4, lty = 1)
  lines(sample_grid,
        output_SPGV[which(mu==mu_grid), , 4],
        lwd = 2, col = 4, lty = 2)
  
}
par(fig = c(0, 1, 0, 1), oma = c(0, 0, 0, 0), mar = c(0, 0, 0, 0), new = TRUE)
plot(0, 0, type = 'l', bty = 'n', xaxt = 'n', yaxt = 'n')
legend("bottom",  cex = 0.7,     
       legend = c("BF (moment)", "BF (inverse-moment)", "tost (95 %)", "sgpv (95%)", "sgpv - inconclusive (95%)" ),  
       lty = c(1, 1, 1, 1, 2),           
       col = c(1, 2, 3, 4, 4),           
       lwd = 2,
       horiz = TRUE) 


# Sample size required ----------------------------------------------------
samplesize_req <- function(x_array, sample_grid, mu_grid,
                           cutoff1, cutoff2){
  
  y = sample_grid
  
  ### Under null
  mu = 0
  x = x_array[which(mu==mu_grid), , ]
  
  data = x
  set.seed(1234)
  perturbation = matrix(abs(rnorm(nrow(data)*ncol(data), 0, 10^(-8))),
                        nrow = nrow(data), ncol = ncol(data))
  data = data + perturbation
  colnames(data) <- c("sample_size", "under_null", "under_alternative")
  plot(sample_size ~ under_null, data = data, 
       xlab = "null proportion", ylab = "sample size")
  tol = 10^(-6)*(range(data[,"under_null"])[2] - range(data[,"under_null"])[1])
  ss10 <- smooth.spline(data[,"under_null"], data[,"sample_size"],
                        w = rep(1, length(data[,"under_null"])),
                        df = 25, tol = tol)
  lines(ss10, lty = 2, col = "red")
  a = max(50, predict(ss10, x= cutoff1)$y)
  
  
  
  # if(length(unique(x))!= 1){
  # f_inv <- approxfun(x, y)
  # a = f_inv(cutoff1)
  # }
  # if(mean(x)==0){
  #   a = max(sample_grid)
  # }
  
  ### under alternative
  mu = 0.2
  x = x_array[which(mu==mu_grid), , ] # x_array[which(mu==mu_grid), , 2]
  
  data = x
  set.seed(1234)
  perturbation = matrix(rnorm(nrow(data)*ncol(data), 0, 10^(-4)),
                        nrow = nrow(data), ncol = ncol(data))
  data = data + perturbation
  colnames(data) <- c("sample_size", "under_null", "under_alternative")
  plot(sample_size ~ under_null, data = data, 
       xlab = "null proportion", ylab = "sample size")
  tol = 10^(-6)*(range(data[,"under_null"])[2] - range(data[,"under_null"])[1])
  ss10 <- smooth.spline(data[,"under_null"], data[,"sample_size"], 
                        w = rep(1, length(data[,"under_null"])),
                        df = 25,
                        tol)
  lines(ss10, lty = 2, col = "red")
  b =  predict(ss10, x= cutoff2)$y
  # if(length(unique(x))!= 1){
  #   f_inv <- approxfun(x, y)
  #   b = f_inv(cutoff2)
  # }
  # if(mean(x)==0){
  #   b = min(sample_grid)
  # }
  if(a < sample_grid[1]){a = sample_grid[1]}; 
  if(b < sample_grid[1]){b = sample_grid[1]}
  
  if(a > sample_grid[length(sample_grid)]){a = sample_grid[length(sample_grid)]};
  if(b > sample_grid[length(sample_grid)]){b = sample_grid[length(sample_grid)]}
  ### Answer
  return(max(a, b))
  #return(c(a, b))
}

samplesize_compare <- function(cutoff1, cutoff2){
mu_grid = c(0.0, 0.02, 0.1, 0.2)
sample_grid = seq(50, 1000, by = 10)
# MOM
x_array = output_MOMBFF
outMOM = samplesize_req(x_array, sample_grid, mu_grid,
               cutoff1, cutoff2)

# iMOM
x_array = output_iMOMBFF
out_iMOM = samplesize_req(x_array, sample_grid, mu_grid,
               cutoff1, cutoff2)


# SPGV
x_array = output_SPGV[, ,-4]
out_SPGV = samplesize_req(x_array, sample_grid, mu_grid,
               cutoff1 , cutoff2)

# TOST
x_array = output_tost
out_tost = samplesize_req(x_array, sample_grid, mu_grid,
               cutoff1, cutoff2)

c(cutoff1, cutoff2, 
  outMOM, out_iMOM, out_SPGV, out_tost)
}

#cutoff1 = 0.8; cutoff2 = 0.1
output = rep(NA, 6)
for(cutoff2 in c(1 - 0.7, 1- 0.75, 1 - 0.80)){
for(cutoff1 in c(0.75, 0.75, 0.8)){
  output = rbind(output, samplesize_compare(cutoff1, cutoff2))
  }
}
output = output[-1, ]
output[ ,2] = 1 - output[ ,2]
colnames(output)<- c("Null under null", "Alternative under alternative",
                     "BFF-MOM", "BFF-iMOM", "SPGV", "TOST")
dim(output)
output



==> scripts/test.R <==
# Dependecies -------------------------------------------------------------
library(sgpv)
library(TOSTER)
library(BFF)

library(ggplot2)
library(mombf)
library(calculus)

setwd("C:/Users/abhisek.chakraborty@lilly.com/Documents/outputs")

# list of methods ------------------------------------------------------------------
# p-values
# d-values: sample size adjustment from usual tests
# ROPE: SPGV with HDI
# e-values
# Data generation ---------------------------------------------------------
# n= 100; true_mean = 0.1
# x = rnorm(n, mean = true_mean, sd = 1)

thseq = seq(-3, 3, by = 0.01)
plot(thseq, dnorm(thseq), 
     type = "l", lwd = 2,
     xlab = "x", ylab = "density",
     main = "Mild perturbation of the \n data generating mechanism")
lines(thseq, dt(thseq, df = 5, ncp = 0), lwd = 2, col = 2)
lines(thseq, dt(thseq, df = 15, ncp = 0), lwd = 2, col = 3)
legend("bottom",  cex = 0.7,     
       legend = c("Normal", "t (df = 5)", "t (df = 10)" ),  
       lty = c(1, 1, 1, 1, 2),           
       col = c(1, 2, 3, 4, 4),           
       lwd = 2
       )

# Non-local priors --------------------------------------------------------
tau <- 0.1*sqrt(2); delta = 0.12
thseq <- seq(-3,3,length=10^4)
plot(thseq, dmom(thseq,tau=tau),
     type='l', lwd = 2,
     ylab='Prior density', xlab = expression(mu),
     main = "Priors under Alternative Hypothesis")
lines(thseq,dimom(thseq,tau=tau), lty=1, col=2, lwd = 2)
lines(thseq,dnorm(thseq), lty=1, col=3, lwd = 2)
abline(v = -delta, lwd = 2, col = 4)
abline(v = delta, lwd = 2, col = 4)
legend(x = "topright",          # Position
       legend = c("Moment", "Inverse-moment", "Normal", "Null-interval"),  # Legend texts
       lty = 1,           # Line types
       col = c(1, 2, 3, 4), cex = 0.75,        # Line colors
       lwd = 2)                 # Line width


# Non-local prior: Choose hyper parameter --------------------------------------------------
chooseTau_InverseMoment <- function(delta, eps = 10^(-4)){
  # Choice of tau
  tau_grid = seq(0.001, 1, by = 0.001); delta_grid = rep(NA, length(tau_grid))
  thseq <- seq(-3,3,length=10^4)
  for(tau in tau_grid){
    out <- dimom(thseq, tau = tau)
    zero = which(out < eps)
    delta_grid[which(tau==tau_grid)] = abs(thseq[zero[1]])
  }
  tau = tau_grid[which.min(abs(delta-delta_grid))]
  
  par(mfrow = c(1, 2))
  # Tau vs Delta
  plot(tau_grid, delta_grid, 
       type = "l", main = "Tau vs Delta",
       xlab = expression(tau), ylab = expression(delta))
  abline(h = delta, col = "blue")
  abline(v = tau, col = "red")
  legend(x = "bottomright",          
        legend = c("Target Delta", "Tau vs Delta", "Calculated Tau"), 
        lty = 1,           # Line types
        col = c("blue", "black", "red"), cex = 0.5,       
        lwd = 2)   
  
  # Sanity check
  thseq <- seq(-3,3,length=10^4)
  plot(thseq, dimom(thseq,tau=tau),
       type='l', lwd = 2, col = 1,
       ylab='Prior density', xlab = expression(mu),
       main = "Sanity Check")
  abline(v = -delta, lwd = 2, col = 2)
  abline(v = delta, lwd = 2, col = 2)
  legend(x = "topright",          # Position
         legend = c("Inverse-moment", "Null-interval"),  
         lty = 1,           
         col = c(1, 2), cex = 0.5,       
         lwd = 2)                 
  
  return(tau)
}
chooseTau_InverseMoment(delta = 0.1)
chooseTau_InverseMoment(delta = 0.05)

chooseTau_Moment <- function(delta, null_prob){
  tau_grid = seq(0.001, 1, by = 0.001); prob_grid = rep(NA, length(tau_grid))
  thseq <- seq(-3,3,length=10^4)
  for(tau in tau_grid){
    out <- dmom(thseq, tau = tau)
    prob_grid[which(tau==tau_grid)] = sum((thseq[2] - thseq[1])*out[which(thseq > -delta & thseq < delta)])
  }
  tau = tau_grid[which.min(abs(null_prob-prob_grid))]
  
  par(mfrow = c(1, 2))
  # Tau vs Delta
  plot(tau_grid, prob_grid,
       type = "l", main = "Tau vs Null Probability",
       xlab = expression(tau), ylab = "probability under null")
  abline(h = null_prob, col = "blue")
  abline(v = tau, col = "red")
  legend(x = "topright",
         legend = c("Target Null Prob", "Tau vs Null Prob", "Calculated Tau"),
         lty = 1,
         col = c("blue", "black", "red"), cex = 0.5,
         lwd = 2)
  
  # Sanity check
  thseq <- seq(-3,3,length=10^4)
  plot(thseq, dmom(thseq,tau=tau),
       type='l', lwd = 2, col = 1,
       ylab='Prior density', xlab = expression(mu),
       main = "Sanity Check")
  abline(v = -delta, lwd = 2, col = 2)
  abline(v = delta, lwd = 2, col = 2)
  legend(x = "topright",          # Position
         legend = c("Moment", "Null-interval"),  
         lty = 1,           
         col = c(1, 2), cex = 0.5,       
         lwd = 2)  
  
  
  return(tau) 
}
chooseTau_Moment(delta = 0.1, null_prob = 0.01)
chooseTau_Moment(delta = 0.1, null_prob = 0.02)
chooseTau_Moment(delta = 0.1, null_prob = 0.03)





# BFF (MOMENT) ---------------------------------------------------------------------
BFF_mom_t <-function(x){
  n = length(x)
  t_one = t.test(x = x)
  t_df_one = n - 1; t_score_one = t_one$statistic
  t_BFF_one = BFF_t_test(t_stat = t_score_one, df = t_df_one, n = n)
  # t_BFF_one
  # plot(t_BFF_one$effect_size, t_BFF_one$BFF, 
  #      type = "l", lwd = 2, 
  #      xlab = "standardised effect size", ylab = "Bayes Factor against null hypotheses")
  # abline(v= true_mean, col = "red", lwd = 2)
  # abline(v= t_BFF_one$effect_size[which.max(t_BFF_one$BFF)], col = "green", lwd = 2)
  
  data <- data.frame(x = t_BFF_one$effect_size,                      
                     y = t_BFF_one$BFF)
  data_breaks <- data.frame(start = c(0, 0.1, 0.35, 0.65),  
                            end = c(0.1, 0.35, 0.65, 1),
                            Std_ES = c("very small", "small", "medium", "large"))
  p <- ggplot() + geom_line(data = data, aes(x, y), size = 1.2)+
    xlab("Standardised effect size") + ylab("Bayes Factor against Null Hypotheses") +
    geom_rect(data = data_breaks, 
              aes(xmin = start,
                  xmax = end,
                  ymin = - Inf,
                  ymax = Inf,
                  fill = Std_ES),
              alpha = 0.5) +
    guides(fill=guide_legend(title="Standardised Effect Size")) 
  
  return(list("bff"= data, "plot" = p))
}
n= 100; true_mean = 0.1
x = rnorm(n, mean = true_mean, sd = 1)
BFF_mom_t(x)

# Repeated BFF (MOMENT)  ------------------------------------------------------------
repeated_BFF_mom_t <- function(n, mu, effect_size, nrep = 100){
  res = matrix(NA, nrow = nrep, ncol = 2)
  for(rep in 1:nrep){
    true_mean = mu 
    set.seed(3076 + rep)
    x = rnorm(n, mean = true_mean, sd = 1)
    #x = mu + rt(n, df = 5, ncp = 0)
    out = BFF_mom_t(x)$bff
    out_null = out[which(out$x <= effect_size), ]
    out_alt = out[which(out$x > effect_size), ]
    res[rep, ] = c(max(out_null$y),max(out_alt$y)) 
  }
  colnames(res) <- c("max BF under null", "max BF under alternative")
  # limits = c(0, 3)
  # plot(res, xlim = limits, ylim = limits, 
  #      main = paste0("Under Null, Sample size = ", n,", Effect size = ", effect_size))
  # lines(limits[1]:limits[2], limits[1]:limits[2])
  
  prop = sum(res[, 1] >= res[ ,2])/nrep
  print(paste0("Done for mu = ", mu, " sample size = ", n))
  
  return(list("prop_null" = prop, "plot" = "update"))
}

# Simulation over mean mu
# effect_size = 0.1; 
delta = 0.1
effect_size = chooseTau_Moment(delta, null_prob = 0.01)

mu_grid = c(0.0, 0.02, 0.1, 0.2)
nrep = 100
sampleszie_grid = seq(50, 1000, by = 10)
FinalOutput_MOMBFF = array(NA, 
                           c(length(mu_grid), 
                             nrow = length(sampleszie_grid), 
                             3 ))
# Plot
par(oma = c(4,1,1,1), mfrow = c(2, 2), mar = c(2, 2, 1, 1))
for(mu in mu_grid){
output_mom = matrix(NA, nrow = length(sampleszie_grid), ncol = 3)
colnames(output_mom) <- c("sample_size", "null", "alternative")
for(n in sampleszie_grid){
bff_out = repeated_BFF_mom_t(n, mu, effect_size, nrep)
output_mom[which(n==sampleszie_grid), ] =
c(n, bff_out$prop_null, 1 - bff_out$prop_null )
}

FinalOutput_MOMBFF[which(mu==mu_grid), , ] = as.matrix(output_mom)
plot(output_mom[,1], output_mom[,2], 
     type = "l", lwd = 2, col = 1,
     xlab = "sample size", ylim = c(0, 1),
     main = paste0("Moment-BFF: mu = ", mu) )
lines(output_mom[,1], output_mom[, 3],
      type = "l", lwd = 2, col = 2)
}
par(fig = c(0, 1, 0, 1), oma = c(0, 0, 0, 0), mar = c(0, 0, 0, 0), new = TRUE)
plot(0, 0, type = 'l', bty = 'n', xaxt = 'n', yaxt = 'n')
legend("bottom",  cex = 1,
       legend = c("null", "alternative" ),
       lty = 1,
       col = c(1, 2),
       lwd = 2,
       horiz = TRUE)
# saveRDS(FinalOutput_MOMBFF, "r_outputs/output_MOMBFF.rds")
# readRDS("r_outputs/output_MOMBFF.rds")

# Meta Analysis based on BFF (Moment)----------------------------------------------
replication_number = 10
effect_size_grid = seq(0, 1, by = 0.01)
meta_analysis_output = effect_size_grid
for(j in 1:replication_number){
  #n = sample(100:200, 1); true_mean = runif(1, 0, 0.1)
  n = sample(100:200, 1); true_mean = runif(1, 0.2, 0.3)
  x = rnorm(n, mean = true_mean, sd = 1)
  meta_analysis_output = rbind(meta_analysis_output, log(BFF_mom_t(x)$bff[ ,2]))
}
rownames(meta_analysis_output) <- c("effect-size", paste0("Replication ", 1:replication_number))
combined_bff = colMeans(meta_analysis_output)
plot(meta_analysis_output[1, ], combined_bff, ylim = c(min(meta_analysis_output[-1, ]), max(meta_analysis_output[-1, ])),
     type = "l", lwd = 2, col = "red",
     main = paste0("Under Alternative, # of Studies = ", replication_number),
     xlab = expression(delta), ylab = "Log Bayes Factor Functions")
for(j in 2:(replication_number+1)){
  lines(meta_analysis_output[1, ], meta_analysis_output[j, ], 
        type = "l", lwd = 1, col = "black")
}
lines(meta_analysis_output[1, ], combined_bff,
      type = "l", lwd = 3, col = "red")
abline(v = 0.1, lwd = 3, col = "blue", lty = 2)
legend("topright",  cex = 0.5,
       legend = c("Specific Study", "Combined", "Chosen delta"),
       lty = c(1, 1, 2),
       col = c("black", "red", "blue"),
       lwd = 2)
# BFF (INVERSE-MOMENT) ---------------------------------------------------------------------
BFF_t_test_imom <- function(t_stat, df = t_df_one, n = n){
effectsize_grid = seq(0, 1, by = 0.01)
tau_grid = sqrt(n*(effectsize_grid)^2)
output = matrix(NA, nrow = length(tau_grid), ncol = 2)

for(tau in tau_grid){
iMOM_integrand <- function(lambda){
  lik = dt(t_stat, df = n - 1, ncp = lambda, log = FALSE)
  prior = dimom(lambda, tau, phi = 1, logscale = FALSE, penalty='product')
  return(lik*prior)
}
# lambda_grid = seq(0, max(5, 2*abs(t_stat)), by = 0.1); 
# out = matrix(NA, nrow = length(lambda_grid), ncol = 2)
# for(lambda in lambda_grid){
#   out[which(lambda==lambda_grid), ] = c(lambda, iMOM_integrand(lambda))
# }
# plot(out, type = "l", main = "Likelihood X Prior",
#      xlab = "lambda", ylab = "Likelihood X Prior")

deno = dt(t_stat, df = n - 1, ncp = 0, log = FALSE)

# Exact calculation of num
# num <- integral(iMOM_integrand,
#                 bounds = list(lambda = c(min(lambda_grid), max(lambda_grid))))$value
# Approximate calculation of num
grid_length = 0.01
lambda_grid = seq(0, max(5, 2*abs(t_stat)), by = grid_length); 
out = matrix(NA, nrow = length(lambda_grid), ncol = 2)
for(lambda in lambda_grid){
  out[which(lambda==lambda_grid), ] = c(lambda, iMOM_integrand(lambda))
}
num = sum(out[,2] *grid_length)

BF = num/deno
output[which(tau==tau_grid), ] = c(tau, BF)
# print(paste0("Done for tau = ", tau))
}
colnames(output) <- c("effect_size", "BFF")

return(list("effect_size" = effectsize_grid, "BFF" = output[ , 2]))
}


BFF_imom_t <-function(x, renderPlot = TRUE){
  n = length(x)
  t_one = t.test(x = x)
  t_df_one = n - 1; t_score_one = t_one$statistic
  t_BFF_one = BFF_t_test_imom(t_stat = t_score_one, df = t_df_one, n = n)
  # # t_BFF_one
  # plot(t_BFF_one$effect_size, t_BFF_one$BFF,
  #      type = "l", lwd = 2,
  #      xlab = "standardised effect size", ylab = "Bayes Factor against null hypotheses")
  # abline(v= true_mean, col = "red", lwd = 2)
  # abline(v= t_BFF_one$effect_size[which.max(t_BFF_one$BFF)], col = "green", lwd = 2)

  data <- data.frame(x = t_BFF_one$effect_size,                      
                     y = t_BFF_one$BFF)
  if(renderPlot == TRUE){
  data_breaks <- data.frame(start = c(0, 0.1, 0.35, 0.65),  
                            end = c(0.1, 0.35, 0.65, 1),
                            Std_ES = c("very small", "small", "medium", "large"))
  p <- ggplot() + geom_line(data = data, aes(x, y), size = 1.2)+
    xlab("Standardised effect size") + ylab("Bayes Factor against Null Hypotheses") +
    geom_rect(data = data_breaks, 
              aes(xmin = start,
                  xmax = end,
                  ymin = - Inf,
                  ymax = Inf,
                  fill = Std_ES),
              alpha = 0.5) +
    guides(fill=guide_legend(title="Standardised Effect Size")) 
  }else{
    p = "Plot rendering set to FALSE!"
  }
  
  return(list("bff"= data, "plot" = p))
}
# Test
n= 500; true_mean = 0.0
x = rnorm(n, mean = true_mean, sd = 1)
t_stat = t.test(x)$statistic
t_stat
BFF_imom_t(x)
BFF_imom_t(x, renderPlot = FALSE)

# Repeated BFF (INVERSE MOMENT)  ------------------------------------------------------------
repeated_BFF_imom_t <- function(n, mu, effect_size, nrep = 100){
  res = matrix(NA, nrow = nrep, ncol = 2)
  for(rep in 1:nrep){
    true_mean = mu # runif(1, -0.1, 0.1) # null_interval = (-0.1, 0.1)
    set.seed(3076 + rep)
    #x = mu + rt(n, df = 15, ncp = 0)
    x = rnorm(n, mean = true_mean, sd = 1)
    out = BFF_imom_t(x, renderPlot = FALSE)$bff
    out_null = out[which(out$x <= effect_size), ]
    out_alt = out[which(out$x > effect_size), ]
    res[rep, ] = c(max(out_null$y),max(out_alt$y)) 
    #res[rep, ] = c(mean(out_null$y[-1]),mean(out_alt$y)) 
  }
  colnames(res) <- c("max BF under null", "max BF under alternative")
  # limits = c(0, 3)
  # plot(res, xlim = limits, ylim = limits, 
  #      main = paste0("Under Null, Sample size = ", n,", Effect size = ", effect_size))
  # lines(limits[1]:limits[2], limits[1]:limits[2])
  
  prop = sum(res[, 1] >= res[ ,2])/nrep
  print(paste0("Done for mu = ", mu, " sample size = ", n))
  
  return(list("prop_null" = prop, "plot" = "update"))
}

# Simulation over mean mu
delta = 0.1
#effect_size = 0.1
effect_size = chooseTau_InverseMoment(delta)

mu_grid = c(0.0, 0.02, 0.1, 0.2)
nrep = 100
sampleszie_grid = seq(50, 1000, by = 10) # Change it to 50
# Plot
FinalOutput_iMOMBFF = array(NA, 
                           c(length(mu_grid), 
                             nrow = length(sampleszie_grid), 
                             3 ))
par(oma = c(4,1,1,1), mfrow = c(2, 2), mar = c(2, 2, 1, 1))
for(mu in mu_grid){
  output_imom = matrix(NA, nrow = length(sampleszie_grid), ncol = 3)
  colnames(output_mom) <- c("sample_size", "null", "alternative")
  for(n in sampleszie_grid){
      null_prop = repeated_BFF_imom_t(n, mu, effect_size, nrep)$prop_null
      output_imom[which(n==sampleszie_grid), ] =
      c(n, null_prop, 1- null_prop )
  }
  FinalOutput_iMOMBFF[which(mu == mu_grid), , ] = as.matrix(output_imom)
  plot(output_imom[,1], output_imom[,2], 
       type = "l", lwd = 2, col = 1,
       xlab = "sample size", ylim = c(0, 1),
       main = paste0("InverseMoment-BFF: mu = ", mu) )
  lines(output_imom[,1], output_imom[, 3],
        type = "l", lwd = 2, col = 2)
}
par(fig = c(0, 1, 0, 1), oma = c(0, 0, 0, 0), mar = c(0, 0, 0, 0), new = TRUE)
plot(0, 0, type = 'l', bty = 'n', xaxt = 'n', yaxt = 'n')
legend("bottom",  cex = 1,
       legend = c("null", "alternative" ),
       lty = 1,
       col = c(1, 2),
       lwd = 2,
       horiz = TRUE)
# saveRDS(FinalOutput_iMOMBFF, "r_outputs/output_iMOMBFF_big.rds")
# dim(readRDS("r_outputs/output_iMOMBFF.rds"))




# Meta Analysis based on BFF (Inverse-Moment)----------------------------------------------
replication_number = 10
effect_size_grid = seq(0, 1, by = 0.01)
meta_analysis_output = effect_size_grid
for(j in 1:replication_number){
  n = sample(100:200, 1); true_mean = runif(1, 0, 0.1)
  x = rnorm(n, mean = true_mean, sd = 1)
  meta_analysis_output = rbind(meta_analysis_output, log(BFF_imom_t(x)$bff[,2]))
}
rownames(meta_analysis_output) <- c("effect-size", paste0("Replication ", 1:replication_number))
combined_bff = colMeans(meta_analysis_output)
plot(meta_analysis_output[1, ], combined_bff, ylim = c(min(meta_analysis_output[-1, -1]), max(meta_analysis_output[-1, -1])),
     type = "l", lwd = 2, col = "red",
     main = paste0("Meta-analysis (Inverse-Moment), No of Studies = ", replication_number),
     xlab = "effect-size", ylab = "Log Bayes Factor Functions")
for(j in 2:(replication_number+1)){
  lines(meta_analysis_output[1, ], meta_analysis_output[j, ], 
        type = "l", lwd = 1, col = "black")
}
lines(meta_analysis_output[1, ], combined_bff,
      type = "l", lwd = 3, col = "red")
legend("topright",  cex = 0.5,
       legend = c("Specific Study", "Combined" ),
       lty = 1,
       col = c("black", "red"),
       lwd = 2)

# SPGV --------------------------------------------------------------------
spgv <- function(x, conf.level = 0.95){
  t_res = t.test(x = x, conf.level =  conf.level)
  lb = t_res$conf.int[1]
  ub = t_res$conf.int[2]
  
  delta_grid = seq(0, 1, by = 0.01); spgv = rep(NA, length(delta_grid))
  for(delta in delta_grid){
    out = sgpvalue(est.lo = lb, est.hi = ub, null.lo = -delta, null.hi = delta)
    spgv[which(delta==delta_grid)] = out$p.delta
  }
  
  output = cbind(delta_grid, spgv)
  
  return(list("delta" = output[ , 1], "SPGV" = output[ , 2]))
}

n_grid = c(150, 250, 500)
n = n_grid[1]; x = rnorm(n = n, mean = 0); out = spgv(x, conf.level = 0.95)
plot(x = out$delta, y = out$SPGV, type = "l", lwd = 2, 
     xlab = expression(delta), ylab = "SPGV", main = "SPGV (comparison over sample sizes)")

n = n_grid[2]; x = rnorm(n = n, mean = 0); out = spgv(x, conf.level = 0.95)
lines(x = out$delta, y = out$SPGV, type = "l", lwd = 2, col = 2)

n = n_grid[3]; x = rnorm(n = n, mean = 0); out = spgv(x, conf.level = 0.95)
lines(x = out$delta, y = out$SPGV, type = "l", lwd = 2, col = 3)
legend(x = "bottomright",         
       legend = c(paste0("n = ", n_grid[1]), paste0("n = ", n_grid[2]), paste0("n = ", n_grid[3]) ),  
       lty = 1,           
       col = c(1, 2, 3),           
       lwd = 2)   


repeated_spgv <- function(n, mu, delta, nrep = 100, conf.level = 0.95){
  spgv = rep(NA, nrep)
  for(rep in 1:nrep){
    set.seed(3076 + rep)
    x = rnorm(n, mu, 1)
    #x = mu + rt(n, df = 5, ncp = 0)
    t_res = t.test(x = x, conf.level =  conf.level)
    lb = t_res$conf.int[1]
    ub = t_res$conf.int[2]
    out = sgpvalue(est.lo = lb, est.hi = ub, null.lo = -delta, null.hi = delta)
    spgv[rep] = out$p.delta 
  }
  a = sum(spgv==0)/nrep; b = sum(spgv==1)/nrep
  return(list("null" = b, "alternative" = a, "inconclusive" = 1 - a - b))
}

# Simulation over mean mu
mu_grid = c(0.0, 0.02, 0.1, 0.2) # Change from mu = 0.0, 0.1, 0.2 to simulate under alternative
delta = 0.1;  conf.level = 0.9 # Change it to 0.95, Try 0.8, 0.95, 0.99
n_grid = seq(150, 1000, by = 50); 
nrep = 1000;
# Plot
FinalOutput_SPGV = array(NA, 
                             c(length(mu_grid), 
                              nrow = length(n_grid), 
                              4 ))
par(oma = c(4,1,1,1), mfrow = c(2, 2), mar = c(2, 2, 1, 1))
for(mu in mu_grid){
output = matrix(NA, nrow = length(n_grid), ncol = 4)
for(n in n_grid){
  out = as.numeric(unlist(repeated_spgv(n, mu, delta, nrep, conf.level)))
  output[which(n==n_grid), ] = c(n, out )
}
colnames(output) <- c("sample_size","null", "alternative", "inconclusive")
FinalOutput_SPGV[which(mu==mu_grid), , ] = as.matrix(output)
plot(output[ ,1], output[ ,2], 
     type = "l", lwd = 2, ylim = c(0, 1), col = 1,
     xlab = "Sample size", ylab = "SPGV based decisions",
     main = paste0("mu = ", mu, ", delta = ", delta, ", 1 - alpha = ", conf.level))
lines(output[ ,1], output[ ,3], lwd = 2, col = 2)
lines(output[ ,1], output[ ,4], lwd = 2, col = 3)
}
par(fig = c(0, 1, 0, 1), oma = c(0, 0, 0, 0), mar = c(0, 0, 0, 0), new = TRUE)
plot(0, 0, type = 'l', bty = 'n', xaxt = 'n', yaxt = 'n')
legend("bottom",  cex = 1,     
       legend = c("null", "inconclusive", "alternative" ),  
       lty = 1,           
       col = c(1, 3, 2),           
       lwd = 2,
       horiz = TRUE) 
# saveRDS(FinalOutput_SPGV, "r_outputs/output_SPGV_90.rds")
# readRDS("r_outputs/output_SPGV_big.rds")

# TOST --------------------------------------------------------------------
tost <- function(x, conf.level = 0.95){
  delta_grid = seq(0, 1, by = 0.01); 
  decision = p_value =  rep(NA, length(delta_grid))
  for(delta in delta_grid){
    output = t_TOST(x, alpha = (1 - conf.level), eqb = delta)
    p_value[which(delta==delta_grid)] = max(output$TOST$p.value[2:3])
    temp = output$decision$TOST
    decision[which(delta==delta_grid)] = 
    1*grepl("The equivalence test was significant", temp, fixed = TRUE) +
    2*grepl("The equivalence test was non-significant", temp, fixed = TRUE)
  }
  
  output = cbind(delta_grid, decision)
  
  return(list("delta" = output[ , 1], "decision" = output[ , 2], "pvalue" = p_value))
}

n= 1000; true_mean = 0
x = rnorm(n, mean = true_mean, sd = 1)
tost(x, conf.level = 0.95)

repeated_tost <- function(n, mu, delta, nrep = 100, conf.level = 0.95){
  pv = rep(NA, nrep)
  for(rep in 1:nrep){
    set.seed(3076 + rep)
    x = rnorm(n, mu, 1)
    #x = mu + rt(n, df = 5, ncp = 0)
    output = t_TOST(x, alpha = (1 - conf.level), eqb = delta)
    pv[rep] = max(output$TOST$p.value[2:3]) 
  }
  a = sum(pv <= 1 - conf.level)/nrep
  return(list("null" = a, "alternative" = 1 - a))
}
repeated_tost(n = 200, mu = 0, delta = 0.1, nrep = 100, conf.level = 0.95)

# Simulation over mean mu
mu_grid = c(0.0, 0.02, 0.1, 0.2) # Change from mu = 0.0, 0.1, 0.2 to simulate under alternative
delta = 0.1; nrep = 1000; conf.level = 0.9 # Cahnge it to 0.95
n_grid = seq(150, 1000, by = 50); output = matrix(NA, nrow = length(n_grid), ncol = 3)
# Plot
FinalOutput_tost = array(NA, 
                         c(length(mu_grid), 
                           nrow = length(n_grid), 
                           3))
par(oma = c(4,1,1,1), mfrow = c(2, 2), mar = c(2, 2, 1, 1))
for(mu in mu_grid){
for(n in n_grid){
  out = as.numeric(unlist(repeated_tost(n, mu, delta, nrep, conf.level)))
  output[which(n==n_grid), ] = c(n, as.numeric(unlist(out)))
  print(paste0("Done for mu = ", mu, " sample size = ", n))
}
colnames(output) <- c("sample_size", "null", "alternative")
FinalOutput_tost[which(mu==mu_grid), , ] = as.matrix(output)
plot(output[ ,1], output[ ,2], 
     type = "l", lwd = 2, ylim = c(0, 1), col = 1,
     xlab = "Sample size", ylab = "TOST based decisions",
     main = paste0("TOST: mu = ", mu , ", delta = ", delta))
lines(output[ ,1], output[ ,3], col = 2, lwd = 2)
}
par(fig = c(0, 1, 0, 1), oma = c(0, 0, 0, 0), mar = c(0, 0, 0, 0), new = TRUE)
plot(0, 0, type = 'l', bty = 'n', xaxt = 'n', yaxt = 'n')
legend("bottom",  cex = 1,
       legend = c("null", "alternative" ),
       lty = 1,
       col = c(1, 2),
       lwd = 2,
       horiz = TRUE)
# saveRDS(FinalOutput_tost, "r_outputs/output_tost_90.rds")
# readRDS("r_outputs/output_tost.rds")



# Plots accross methods ---------------------------------------------------
output_MOMBFF = readRDS("r_outputs/output_MOMBFF.rds")
output_iMOMBFF = readRDS("r_outputs/output_iMOMBFF.rds")
output_tost = readRDS("r_outputs/output_tost.rds")
output_SPGV = readRDS("r_outputs/output_SPGV.rds")

mu_grid = c(0.0, 0.02, 0.1, 0.2)
sample_grid = seq(150, 1000, by = 50)
delta = 0.1

par(oma = c(4,1,1,1), mfrow = c(2, 2), mar = c(2, 2, 1, 1))
for(mu in mu_grid){
  #mu = 0.1
  plot(sample_grid,
       output_MOMBFF[which(mu==mu_grid), , 2],
       type = "l", lwd = 2, col = 1, lty = 1,
       ylim = c(0, 1),
       main = paste0("Under mu = ", mu, ", delta = ", delta),
       xlab = "sample size", ylab = "proportion of null decision")
  lines(sample_grid,
        output_iMOMBFF[which(mu==mu_grid), , 2],
        lwd = 2, col = 2, lty = 1)
  lines(sample_grid,
        output_tost[which(mu==mu_grid), , 2],
        lwd = 2, col = 3, lty = 1)
  lines(sample_grid,
        output_SPGV[which(mu==mu_grid), , 2],
        lwd = 2, col = 4, lty = 1)
  lines(sample_grid,
        output_SPGV[which(mu==mu_grid), , 4],
        lwd = 2, col = 4, lty = 2)
  
}
par(fig = c(0, 1, 0, 1), oma = c(0, 0, 0, 0), mar = c(0, 0, 0, 0), new = TRUE)
plot(0, 0, type = 'l', bty = 'n', xaxt = 'n', yaxt = 'n')
legend("bottom",  cex = 0.7,     
       legend = c("BF (moment)", "BF (inverse-moment)", "tost (95 %)", "sgpv (95%)", "sgpv - inconclusive (95%)" ),  
       lty = c(1, 1, 1, 1, 2),           
       col = c(1, 2, 3, 4, 4),           
       lwd = 2,
       horiz = TRUE) 


# Plots accross methods (Change in alpha = 0.3)---------------------------------------------------
output_MOMBFF = readRDS("r_outputs/output_MOMBFF.rds")
output_iMOMBFF = readRDS("r_outputs/output_iMOMBFF.rds")
output_tost = readRDS("r_outputs/output_tost_70.rds")
output_SPGV = readRDS("r_outputs/output_SPGV_70.rds")

mu_grid = c(0.0, 0.02, 0.1, 0.2)
sample_grid = seq(150, 1000, by = 50)
delta = 0.1

#par(oma = c(4,1,1,1), mfrow = c(2, 2), mar = c(2, 2, 1, 1))
par(mfrow = c(2, 2))
for(mu in mu_grid){
  #mu = 0.1
  plot(sample_grid,
       output_MOMBFF[which(mu==mu_grid), , 2],
       type = "l", lwd = 2, col = 1, lty = 1,
       ylim = c(0, 1),
       main = paste0("mu = ", mu, ", delta = ", delta),
       xlab = "sample size", ylab = "proportion of null decision")
  lines(sample_grid,
        output_iMOMBFF[which(mu==mu_grid), , 2],
        lwd = 2, col = 2, lty = 1)
  lines(sample_grid,
        output_tost[which(mu==mu_grid), , 2],
        lwd = 2, col = 3, lty = 1)
  lines(sample_grid,
        output_SPGV[which(mu==mu_grid), , 2],
        lwd = 2, col = 4, lty = 1)
  lines(sample_grid,
        output_SPGV[which(mu==mu_grid), , 4],
        lwd = 2, col = 4, lty = 2)
  
}
par(fig = c(0, 1, 0, 1), oma = c(0, 0, 0, 0), mar = c(0, 0, 0, 0), new = TRUE)
plot(0, 0, type = 'l', bty = 'n', xaxt = 'n', yaxt = 'n')
legend("bottom",  cex = 0.7,     
       legend = c("BF (moment)", "BF (inverse-moment)", "tost (70%)", "sgpv (70%)", "sgpv - inconclusive (70%)" ),  
       lty = c(1, 1, 1, 1, 2),           
       col = c(1, 2, 3, 4, 4),           
       lwd = 2,
       horiz = TRUE) 

